Light curves of the hot spots on circular orbits around generic regular black holes related to non-linear electrodynamics with Maxwellian weak-field Limit

The combined effect of a strong gravitational field and electromagnetic field in the vicinity of a generic regular black hole related to non-linear electrodynamics with Maxwellian weak-field limit on the radiation flux of a hot spot orbiting the regular black hole on the Keplerian disc has been studied. The frequency shift due to the strong gravitational field and magnification of the radiation related to gravitational lensing have been calculated. We compare the flux related to the Maxwellian regular black hole to the flux of the hot spots moving with the same orbital period around standard Schwarzschild and Raissner-Nordstrom black holes to illustrate the role of the effective geometry governing photon motion around the regular black hole.

==> anc/Light_Curves_from_HS_MaxBH.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    419901,       9180]
NotebookOptionsPosition[    394265,       8808]
NotebookOutlinePosition[    394694,       8825]
CellTagsIndexPosition[    394651,       8822]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This code simulates the light curves of the Hot spot on a circular orbit in \
the vicinity of the Maxwellian regular black hole. User can modify  values of \
the magnetic charge, the radius of the orbit of the hot spot, and the \
observer\[CloseCurlyQuote]s inclination to the plane of rotation of the hot \
spot to obtain results of his/her own chioce. The code considers images of \
the zero and first order (corresponding to the trajectories of a photon that \
have no turning points in the radial coordinate and which have one turning \
point).\
\>", "Affiliation",
 CellChangeTimes->{{3.8478696786163836`*^9, 3.847869711957712*^9}, {
  3.84786997605142*^9, 3.8478699810910797`*^9}, {3.8478703763718615`*^9, 
  3.8478703777652287`*^9}, {3.847882423994481*^9, 
  3.847882461883184*^9}},ExpressionUUID->"14498bf5-2e5b-469c-9d1f-\
0e7c987e5770"],

Cell[CellGroupData[{

Cell["\<\
Radius of Marginally Stable Circular Orbit of Maxwellian Regular Black Hole\
\>", "Subsubsection",
 CellChangeTimes->{{3.8477882723731213`*^9, 3.8477883525723505`*^9}, {
  3.847788426052241*^9, 3.847788451517362*^9}, {3.84778864758202*^9, 
  3.8477886521652284`*^9}},ExpressionUUID->"ec37a5b5-6acd-45c6-87ee-\
e5c6d2e81190"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"As", " ", "an", " ", "example"}], ",", " ", 
   RowBox[{
   "we", " ", "consider", " ", "a", " ", "hot", " ", "spot", " ", "on", " ", 
    "ISCO"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8478699999505267`*^9, 3.847870003450053*^9}, {
  3.8478700706686306`*^9, 
  3.847870105042758*^9}},ExpressionUUID->"dac537f1-2498-41bc-b287-\
8c984b4d0395"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fn", "[", "r_", "]"}], "=", 
    RowBox[{"1", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", "M", "*", 
        RowBox[{"r", "^", "2"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"r", "+", "qm"}], " ", ")"}], "^", "3"}]}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Lapse", " ", "function"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8477881551088037`*^9, 3.847788163019603*^9}, {
  3.8477882048123507`*^9, 3.847788209076948*^9}, {3.847788589668132*^9, 
  3.8477886193656216`*^9}, {3.8477897712971516`*^9, 3.8477897871368756`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"02de3158-554f-4e89-be3f-b9b21563802b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Veff", "[", 
     RowBox[{"r_", ",", "L_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"fn", "[", "r", "]"}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"L", "/", 
        RowBox[{"r", "^", "2"}]}]}], ")"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Effective", " ", "potential"}], "*)"}]}]], "Input",
 CellChangeTimes->{
  3.8477885903776717`*^9, {3.847788659511894*^9, 3.847788669758396*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"18468ee2-1365-4a7a-a5ba-3f502f7ed326"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"dVeff", "[", 
     RowBox[{"r_", ",", "L_"}], "]"}], "=", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Veff", "[", 
       RowBox[{"r", ",", "L"}], "]"}], ",", "r"}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "Condition", " ", "for", " ", "the", " ", "circular", " ", "orbit"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.8477887565424595`*^9, 3.8477887964387736`*^9}, {
   3.847856760332997*^9, 3.847856760444769*^9}, 3.84785683794261*^9, {
   3.8478579930093327`*^9, 
   3.847857993264598*^9}},ExpressionUUID->"813add30-1ddc-4229-b97a-\
076ce3a00e72"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Lcir", "=", 
    RowBox[{"L", "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"dVeff", "[", 
          RowBox[{"r", ",", "L"}], "]"}], "\[Equal]", "0"}], ",", "L"}], 
       "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "Azimuthal", " ", "component", " ", "of", " ", "angular", " ", "momentum", 
    " ", "of", " ", "the", " ", "particle", " ", "on", " ", "a", " ", 
    "circular", " ", "orbit"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8477886881264696`*^9, 3.84778872510258*^9}, {
  3.847856822831398*^9, 
  3.847856836263301*^9}},ExpressionUUID->"ddf8cf7d-69a2-4f0e-90ba-\
561a90abe3a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ddVeff", "[", 
    RowBox[{"r_", ",", "L_"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Veff", "[", 
        RowBox[{"r", ",", "L"}], "]"}], ",", "r"}], "]"}], ",", "r"}], 
    "]"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{
   "Condition", " ", "for", " ", "the", " ", "stability", " ", "of", " ", 
    "the", " ", "particle", " ", "on", " ", "a", " ", "circular", " ", 
    "orbit"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8477888025361576`*^9, 3.847788826326511*^9}, 
   3.847856892899765*^9},ExpressionUUID->"564b44e0-11b2-4db7-b7a9-\
d3e3754a7340"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"35298b42-27fd-4a12-bad0-412d15d42363"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Definition", " ", "of", " ", "the", " ", "black", " ", "hole", " ", 
   "parameters"}], "*)"}]], "Input",
 CellChangeTimes->{{3.847788832210144*^9, 3.84778885078267*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"1ea07ee6-101e-4b4e-9f73-fca83d800cd5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M", "=", "1."}], ";"}], "\n", 
 RowBox[{
  RowBox[{"qm", "=", "0.01"}], ";"}]}], "Input",
 CellChangeTimes->{{3.829708960143959*^9, 3.82970896251163*^9}, {
   3.8297150612159643`*^9, 3.829715092042404*^9}, {3.8388794519896116`*^9, 
   3.8388794693814144`*^9}, 3.8477732423218355`*^9, {3.8477879469897356`*^9, 
   3.8477879647644606`*^9}, {3.8477881448782206`*^9, 3.847788146428647*^9}, {
   3.8477882158632307`*^9, 3.8477882427489843`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"4bfac52e-feb0-47d1-9ae8-4a764a6a07bd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rms", "=", 
  RowBox[{"r", "/.", 
   RowBox[{
    RowBox[{"NSolve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ddVeff", "[", 
        RowBox[{"r", ",", "Lcir"}], "]"}], "\[Equal]", "0"}], ",", "r", ",", 
      "Reals"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "1"}], "]"}], "]"}], 
   RowBox[{"(*", 
    RowBox[{"Radius", " ", "of", " ", "MSCO"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8477884701433964`*^9, 3.8477884904468484`*^9}, {
  3.847788524631192*^9, 3.8477885300860677`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"a7aeff84-9788-4d80-981b-7d6079b19a7d"],

Cell[BoxData["5.909678178913054`"], "Output",
 CellChangeTimes->{3.847788490757082*^9, 3.847790505547349*^9, 
  3.8477980017666435`*^9, 3.8477983752238317`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"2086fa72-ac8d-48c3-8a01-11b68f0b8735"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rh", "=", 
  RowBox[{"r", "/.", 
   RowBox[{
    RowBox[{"NSolve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"fn", "[", "r", "]"}], "\[Equal]", "0"}], ",", "r", ",", 
      "Reals"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "1"}], "]"}], "]"}], 
   RowBox[{"(*", 
    RowBox[{"Radius", " ", "of", " ", "horizon"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8298540262913365`*^9, 3.82985403527275*^9}, 
   3.847773252857631*^9, {3.847773293132105*^9, 3.847773293338464*^9}, {
   3.847788499127483*^9, 3.847788542030076*^9}, 3.847788591106444*^9, {
   3.847788642604951*^9, 3.8477886428386703`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"938bebd9-0d48-4f94-8c0b-a8962ab3fbc1"],

Cell[BoxData["1.9698474462303666`"], "Output",
 CellChangeTimes->{
  3.829709037123391*^9, 3.8297091292908463`*^9, 3.829712511986761*^9, 
   3.8297155044602165`*^9, 3.829854978856562*^9, 3.829856528816453*^9, 
   3.8387985626566167`*^9, 3.8388018669717045`*^9, 3.83886880947047*^9, 
   3.838872039160972*^9, 3.838873707002437*^9, 3.8388749322600193`*^9, 
   3.8388753821229477`*^9, {3.8388794565435266`*^9, 3.8388794745284047`*^9}, 
   3.838879504874324*^9, 3.840948532231451*^9, 3.8477732550775585`*^9, 
   3.8477732939811115`*^9, 3.8477733881596766`*^9, 3.847776844241149*^9, 
   3.8477815720946207`*^9, {3.847788493241499*^9, 3.84778850208379*^9}, {
   3.847790493819373*^9, 3.8477905067878*^9}, 3.8477980020060053`*^9, 
   3.8477983753315797`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"3a363896-41c1-4320-a93a-695b58103f6f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Light curves construction", "Subsubsection",
 CellChangeTimes->{{3.8477905361075225`*^9, 
  3.8477905555872617`*^9}},ExpressionUUID->"68ea6c23-fcbc-4e5a-8e66-\
b2d3566b2cd5"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "f", ",", "fn", ",", "U", ",", "dUdB", ",", "df", ",", "dutdB", ",", "P", 
   ",", "PP", ",", "Q", ",", "bbPh", ",", "us", ",", "uo", ",", "u", ",", "B",
    ",", "\[ScriptCapitalL]F", ",", "dud\[Lambda]", ",", "\[CapitalPhi]", ",",
    "bb", ",", "N1", ",", "N2", ",", "uph", ",", "\[CapitalLambda]", ",", 
   "\[ScriptCapitalL]", ",", "qm"}], "]"}]], "Input",
 CellChangeTimes->{{3.829553640846569*^9, 3.82955373599533*^9}, {
  3.8295537908320036`*^9, 3.829553809363905*^9}, {3.829553845144498*^9, 
  3.8295538458253155`*^9}, {3.8297082840492134`*^9, 3.82970828424975*^9}, {
  3.8297089576414385`*^9, 3.8297089581758957`*^9}, {3.8477905722368526`*^9, 
  3.8477905737950554`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"5d49e0f4-0a06-41d4-b761-f5ef68700396"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "The", " ", "orbital", " ", "period", " ", "of", " ", "the", " ", "Hot", 
   " ", "spot", " ", "and", " ", "time", " ", "of", " ", "photon", " ", 
   "propagation"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8477944079798813`*^9, 3.8477944786098995`*^9}, {
  3.8478569298156576`*^9, 
  3.847856934030393*^9}},ExpressionUUID->"788684c6-6962-47e7-b7c9-\
8e40421e625b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]t1", "[", 
   RowBox[{"us_", ",", "uo_", ",", "B_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"H", "[", 
     RowBox[{"u", ",", "B"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", "uo", ",", "us"}], "}"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", 
       RowBox[{"\"\<SymbolicProcessing\>\"", "\[Rule]", "0"}]}], "}"}]}]}], 
   "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "Time", " ", "which", " ", "takes", " ", "a", " ", "photon", " ", "on", 
    " ", "a", " ", "trajectory", " ", "without", " ", "turning", " ", 
    "points", " ", "in", " ", "r", " ", "to", " ", "reach", " ", "the", " ", 
    "observer"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8197115996019835`*^9, 3.819711661472552*^9}, 
   3.8477726593669906`*^9, 3.8477733329475017`*^9, {3.8477889081828303`*^9, 
   3.8477890524395623`*^9}, 3.84785696487947*^9, {3.8478571000644503`*^9, 
   3.8478571002394714`*^9}},ExpressionUUID->"65872ef2-fbd3-4af7-aecf-\
5681a8fb0396"],

Cell[BoxData[
 RowBox[{
  RowBox[{"to1", "[", 
   RowBox[{"us_", ",", "uo_", ",", "B_", ",", "\[Phi]s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Phi]s", "/", 
    RowBox[{"\[CapitalOmega]", "[", "us", "]"}]}], " ", "+", " ", 
   RowBox[{"\[CapitalDelta]t1", "[", 
    RowBox[{"us", ",", "uo", ",", "B"}], "]"}], " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[Phi]s", "/", 
      RowBox[{"\[CapitalOmega]", "[", "us", "]"}]}], " ", "-", " ", 
     RowBox[{
     "the", " ", "orbital", " ", "period", " ", "of", " ", "the", " ", "Hot", 
      " ", "spot"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8197120258210382`*^9, 3.8197120311808095`*^9}, {
  3.8197121493894796`*^9, 3.8197122503459983`*^9}, {3.8233361866088104`*^9, 
  3.823336189882408*^9}, {3.8233365682203054`*^9, 3.8233365707894297`*^9}, {
  3.8477891099914465`*^9, 3.847789142336753*^9}, {3.8478569771836023`*^9, 
  3.8478569777438197`*^9}},ExpressionUUID->"e0b20252-ba1e-4d42-8be0-\
4af2a28cefe9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]t2", "[", 
   RowBox[{"us_", ",", "uo_", ",", "B_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"H", "[", 
      RowBox[{"u", ",", "B"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "uo", ",", 
       RowBox[{"ut", "[", "B", "]"}]}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", 
        RowBox[{"\"\<SymbolicProcessing\>\"", "\[Rule]", "0"}]}], "}"}]}]}], 
    "]"}], "+", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"H", "[", 
      RowBox[{"u", ",", "B"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "us", ",", 
       RowBox[{"ut", "[", "B", "]"}]}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", 
        RowBox[{"\"\<SymbolicProcessing\>\"", "\[Rule]", "0"}]}], "}"}]}]}], 
    "]"}], 
   RowBox[{"(*", 
    RowBox[{
    "Time", " ", "which", " ", "takes", " ", "a", " ", "photon", " ", "on", 
     " ", "trajectory", " ", "with", " ", "one", " ", "turning", " ", "point",
      " ", "in", " ", "r", " ", "to", " ", "reach", " ", "the", " ", 
     "observer"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8197116725693455`*^9, 3.8197116952102857`*^9}, {
   3.847772661357543*^9, 3.847772663326062*^9}, {3.8477733360116954`*^9, 
   3.8477733389468203`*^9}, 3.8477890909771404`*^9, 
   3.847856996679537*^9},ExpressionUUID->"ead7d815-5bc4-4dd3-890e-\
1aaab2e2436e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"to2", "[", 
   RowBox[{"us_", ",", "uo_", ",", "B_", ",", "\[Phi]s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Phi]s", "/", 
    RowBox[{"\[CapitalOmega]", "[", "us", "]"}]}], " ", "+", " ", 
   RowBox[{"\[CapitalDelta]t2", "[", 
    RowBox[{"us", ",", "uo", ",", "B"}], "]"}], " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[Phi]s", "/", 
      RowBox[{"\[CapitalOmega]", "[", "us", "]"}]}], " ", "-", " ", 
     RowBox[{
     "the", " ", "orbital", " ", "period", " ", "of", " ", "the", " ", "Hot", 
      " ", "spot"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{
  3.819712044905451*^9, {3.819712256311081*^9, 3.8197122752240143`*^9}, {
   3.8477890691367736`*^9, 3.8477890892728224`*^9}, 3.847790592939929*^9, {
   3.847857007399706*^9, 
   3.847857008102956*^9}},ExpressionUUID->"c1176975-5559-4f9e-902b-\
bf5145effb82"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"f24736c6-bd58-4af4-a21b-776ef2738b09"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"d\[Phi]prd\[Phi]", "[", 
     RowBox[{"\[Phi]s_", ",", "\[Theta]o_"}], "]"}], ":=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Cos", "[", "\[Theta]o", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]o", "]"}], "^", "2"}], " ", "*", " ", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Phi]s", "]"}], "^", "2"}]}]}], ")"}]}], 
     ")"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Relation", " ", "between", " ", "angle", " ", 
    RowBox[{"\[Phi]", "'"}], " ", "measured", " ", "on", " ", "observers", 
    " ", "detector", " ", "and", " ", "azimuthal", " ", "position", " ", "of",
     " ", "the", " ", "Hot", " ", "spot", " ", "\[Phi]s"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.84778985313013*^9, 3.847789897538557*^9}, {
  3.847789929882003*^9, 3.847790096601733*^9}, {3.8478570276075773`*^9, 
  3.84785703530423*^9}},ExpressionUUID->"823929cf-1037-46b9-8b02-\
b754586b85c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Phi]8", "[", 
     RowBox[{"\[Phi]s_", ",", "\[Theta]o_"}], "]"}], ":=", 
    RowBox[{"ArcCos", "[", 
     RowBox[{
      RowBox[{"Sin", "[", "\[Theta]o", "]"}], "*", 
      RowBox[{"Cos", "[", "\[Phi]s", "]"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "Angle", " ", "\[Phi]8", " ", "measured", " ", "in", " ", "a", " ", 
    "central", " ", "plane", " ", "between", " ", "the", " ", "Hot", " ", 
    "spot", " ", "and", " ", "the", " ", "observer"}], "*)"}]}]], "Input",
 CellChangeTimes->{
  3.822641997716168*^9, {3.847790202330555*^9, 3.847790203778818*^9}, {
   3.8477902866630707`*^9, 3.847790316497924*^9}, {3.8477939351456213`*^9, 
   3.847793937241295*^9}, {3.8477940275697455`*^9, 3.8477940313527145`*^9}, {
   3.8477941197620077`*^9, 3.8477941661532545`*^9}, {3.8477942090656013`*^9, 
   3.847794262601573*^9}, {3.847794812258256*^9, 3.8477948291062355`*^9}, {
   3.8478570677198076`*^9, 
   3.8478570745600057`*^9}},ExpressionUUID->"227ca80d-2ee6-4937-b4a9-\
dd0b6a0f12e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"L", "[", 
   RowBox[{"B_", ",", "\[Phi]s_", ",", "\[Theta]o_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "B"}], "*", 
   RowBox[{"Sin", "[", "\[Phi]s", "]"}], "*", 
   RowBox[{
    RowBox[{"Tan", "[", "\[Theta]o", "]"}], "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{
        RowBox[{"Sin", "[", "\[Phi]s", "]"}], "^", "2"}], " ", "*", " ", 
       RowBox[{
        RowBox[{"Tan", "[", "\[Theta]o", "]"}], "^", "2"}]}]}], "]"}], 
    RowBox[{"(*", 
     RowBox[{
     "Relation", " ", "between", " ", "impact", " ", "parameter", " ", "of", 
      " ", "the", " ", "photon", " ", "L", " ", "relative", " ", "to", " ", 
      "the", " ", "symmetry", " ", "axis", " ", "and", " ", "radial", " ", 
      "position", " ", "B", " ", "of", " ", "the", " ", "Hot", " ", "spot", 
      " ", "measured", " ", "on", " ", "the", " ", "observers", " ", 
      "detector"}], "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.819088403631246*^9, 3.8190884164835873`*^9}, {
   3.819088519740258*^9, 3.819088525668335*^9}, {3.819088576675509*^9, 
   3.819088578738658*^9}, {3.8190887275893884`*^9, 3.8190887449477468`*^9}, {
   3.819088803734087*^9, 3.8190888917887573`*^9}, {3.8197007026964126`*^9, 
   3.8197007311654987`*^9}, 3.8197008082965827`*^9, 3.82125336685697*^9, {
   3.821253415927406*^9, 3.821253417841427*^9}, 3.847790382205652*^9, {
   3.8477904629874477`*^9, 3.8477904687470813`*^9}, {3.84779062033173*^9, 
   3.847790628348029*^9}, {3.847790664283775*^9, 3.8477907483402615`*^9}, {
   3.847790977476602*^9, 3.847790979692368*^9}, {3.847857150495741*^9, 
   3.847857151735116*^9}},ExpressionUUID->"1eef916d-70c7-4843-961d-\
09e3b8b55a70"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{"uo_", ",", "us_", ",", "B_", ",", "\[Phi]s_", ",", "\[Theta]o_"}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[ScriptCapitalL]F", "[", "uo", "]"}], "/", 
     RowBox[{"\[ScriptCapitalL]F", "[", "us", "]"}]}], ")"}], "*", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"\[CapitalPhi]\[ScriptCapitalL]F", "[", "us", "]"}], "*", 
         RowBox[{"\[CapitalOmega]", "[", "us", "]"}], "*", 
         RowBox[{"L", "[", 
          RowBox[{"B", ",", "\[Phi]s", ",", "\[Theta]o"}], "]"}]}]}], ")"}], 
      "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"f", "[", "us", "]"}], "-", 
        RowBox[{
         RowBox[{"us", "^", 
          RowBox[{"(", 
           RowBox[{"-", "2"}], ")"}]}], " ", "*", " ", 
         RowBox[{"\[CapitalOmega]", "[", "us", "]"}], "*", 
         RowBox[{"\[CapitalOmega]", "[", "us", "]"}]}]}], "]"}]}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"(*", 
     RowBox[{
     "Frequency", " ", "shift", " ", "factor", " ", "as", " ", "combination", 
      " ", "of", " ", "gravitational", " ", "frequency", " ", "shift", " ", 
      "and", " ", "Dopler", " ", "shift"}], "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8190879260106096`*^9, 3.819087928340296*^9}, {
   3.8190881491928577`*^9, 3.81908815176188*^9}, {3.8190881988723173`*^9, 
   3.8190883518090954`*^9}, 3.8190883899074564`*^9, {3.819088913202817*^9, 
   3.819088937311951*^9}, {3.819700707104983*^9, 3.819700733805335*^9}, 
   3.8197010517120323`*^9, {3.819711488251576*^9, 3.8197114889243145`*^9}, {
   3.8197119835072093`*^9, 3.8197119872120323`*^9}, {3.8205741682514906`*^9, 
   3.820574181353677*^9}, {3.820574226736771*^9, 3.820574272540445*^9}, {
   3.8207367477752676`*^9, 3.8207367718776703`*^9}, 3.8207382925862446`*^9, {
   3.8207385626156683`*^9, 3.8207385686127267`*^9}, {3.8207387853884974`*^9, 
   3.8207387874920826`*^9}, 3.8207404166930523`*^9, 3.822643772673399*^9, {
   3.8295355209702673`*^9, 3.8295357497204943`*^9}, {3.8295358168584185`*^9, 
   3.8295358738785973`*^9}, {3.8409485149368243`*^9, 3.840948519003109*^9}, {
   3.8477907584277477`*^9, 3.8477908191320744`*^9}, 
   3.847857176033558*^9},ExpressionUUID->"797921cc-95b8-4f14-99ca-\
b55cf44e39b5"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"8fdd1630-706c-4c8d-a684-a19ef5e0bc65"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Trajectories", " ", "of", " ", "photos", " ", "without", " ", "turning", 
   " ", "point", " ", "in", " ", "radial", " ", "coordinate"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.847794573252428*^9, 3.847794634745519*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"fc8c603a-ea33-4cca-9fd9-aade9269efa9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IU1", "[", 
   RowBox[{"us_", ",", "uo_", ",", "B_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"Abs", "[", 
       RowBox[{"U", "[", 
        RowBox[{"u", ",", "B"}], "]"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", "uo", ",", "us"}], "}"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", 
       RowBox[{"\"\<SymbolicProcessing\>\"", "\[Rule]", "0"}]}], "}"}]}]}], 
   "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "angle", " ", "which", " ", "sweeps", " ", "out", " ", "the", 
    " ", "photon", " ", "propagating", " ", "in", " ", "the", "\n", "the", 
    " ", "central", " ", "plane", " ", "from", " ", "the", " ", "hot", " ", 
    "spot", " ", "to", " ", "the", " ", "observer"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.815827028091817*^9, 3.8158270916088943`*^9}, {
   3.815827126711062*^9, 3.815827215568578*^9}, {3.8158272518029556`*^9, 
   3.8158272929309645`*^9}, {3.8158279419837856`*^9, 3.815827973009903*^9}, 
   3.8158284362519026`*^9, {3.815898671159738*^9, 3.815898677714819*^9}, {
   3.8158989074878645`*^9, 3.8158989081641736`*^9}, {3.815904569748914*^9, 
   3.815904577149558*^9}, {3.8159087482322965`*^9, 3.81590875252963*^9}, {
   3.8159125892846165`*^9, 3.815912598173418*^9}, {3.815914247503888*^9, 
   3.815914249155546*^9}, 3.8159142874555745`*^9, 3.815914335438635*^9, 
   3.815914479376259*^9, 3.815914565361288*^9, 3.815914604028866*^9, {
   3.8159151896384287`*^9, 3.8159151948643665`*^9}, {3.8159152855617485`*^9, 
   3.815915288341383*^9}, {3.8159890841103554`*^9, 3.815989111315914*^9}, {
   3.8189169271551447`*^9, 3.818917036355246*^9}, {3.818917079215424*^9, 
   3.818917088486062*^9}, {3.8189180478541884`*^9, 3.8189180549823074`*^9}, {
   3.8189192246919217`*^9, 3.8189192274642043`*^9}, {3.818919467422312*^9, 
   3.818919500376691*^9}, {3.818919602142909*^9, 3.8189196072970304`*^9}, {
   3.818919722714735*^9, 3.8189197854021115`*^9}, {3.818919831938752*^9, 
   3.818919860458267*^9}, {3.8189224316260395`*^9, 3.8189224712774262`*^9}, {
   3.819701906226677*^9, 3.819701907946559*^9}, 3.819711133352154*^9, {
   3.822642373440612*^9, 3.822642378190256*^9}, 3.8233351634691544`*^9, {
   3.847772598964568*^9, 3.847772602412693*^9}, 3.8477733433314285`*^9, {
   3.8477947372421713`*^9, 3.8477947710424166`*^9}, {3.8477948946608*^9, 
   3.847794901514254*^9}, {3.847857207064129*^9, 
   3.8478572174005632`*^9}},ExpressionUUID->"bf919f81-0a1e-40ac-a821-\
e420965ed50b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"G1", "[", 
    RowBox[{
    "us_", ",", "uo_", ",", "B_", ",", "\[Phi]s_", ",", "\[Theta]o_"}], "]"}],
    ":=", 
   RowBox[{
    RowBox[{"\[Phi]8", "[", 
     RowBox[{"\[Phi]s", ",", "\[Theta]o"}], "]"}], "-", 
    RowBox[{"IU1", "[", 
     RowBox[{"us", ",", "uo", ",", "B"}], "]"}]}]}], ";", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "function", " ", "used", " ", "to", " ", "define", " ", "the", 
    " ", "radial", " ", "position", " ", "B", " ", "of", " ", "the", " ", 
    "Hot", " ", "spot", " ", "measured", " ", "on", " ", "the", " ", 
    "observers", " ", "detector"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.815828110472084*^9, 3.815828161312536*^9}, 
   3.8158284301297474`*^9, 3.815898683778223*^9, {3.8158987546163626`*^9, 
   3.8158987549018526`*^9}, {3.8158989095148883`*^9, 3.815898913283246*^9}, {
   3.8159029244440393`*^9, 3.8159029356607904`*^9}, {3.8189171151971517`*^9, 
   3.8189171431422634`*^9}, {3.8189172510152116`*^9, 3.818917294737547*^9}, {
   3.8189174512631445`*^9, 3.8189174587591867`*^9}, {3.818918081294571*^9, 
   3.818918087422587*^9}, 3.8189189151077175`*^9, 3.818922485830595*^9, 
   3.8191073973813534`*^9, {3.8197110813362756`*^9, 3.8197110815236187`*^9}, 
   3.8197111321200113`*^9, {3.822643364794439*^9, 3.822643369030203*^9}, {
   3.847794676697814*^9, 3.847794731451576*^9}, {3.847857243063959*^9, 
   3.847857261440939*^9}},ExpressionUUID->"09fb293c-31f4-4fe2-a147-\
4c21f480c133"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]\[CapitalPi]", "[", 
     RowBox[{
     "\[Phi]s_", ",", "\[Theta]o_", ",", "B_", ",", "us_", ",", "uo_"}], 
     "]"}], ":=", 
    RowBox[{"B", "*", 
     RowBox[{"d\[Phi]prd\[Phi]", "[", 
      RowBox[{"\[Phi]s", ",", "\[Theta]o"}], "]"}], "*", 
     RowBox[{"dBdR", "[", 
      RowBox[{"us", ",", "uo", ",", "B"}], "]"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "Solid", " ", "angle", " ", "is", " ", "defined", " ", "in", " ", 
    "coordinates", " ", "related", " ", "to", " ", "the", " ", "image", "\n", 
    "of", " ", "the", " ", "hot", " ", "spot", " ", "on", " ", "the", " ", 
    RowBox[{"observer", "'"}], "s", " ", "detector"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.819108555382331*^9, 3.819108596356495*^9}, {
  3.8191086361883273`*^9, 3.8191086459573507`*^9}, {3.8191086761760025`*^9, 
  3.819108681065818*^9}, {3.8191087111114807`*^9, 3.819108754334299*^9}, {
  3.819612961987501*^9, 3.8196129641279583`*^9}, {3.819613061452155*^9, 
  3.8196130630415096`*^9}, {3.8196134362714972`*^9, 3.819613476663465*^9}, {
  3.847793698056927*^9, 3.8477936995603647`*^9}, {3.8477937814292064`*^9, 
  3.847793811336257*^9}, {3.847857290232236*^9, 
  3.8478572946152105`*^9}},ExpressionUUID->"779fac34-8cb4-4a3e-bcb4-\
074323df5e0d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Iobs", "[", 
     RowBox[{
     "\[Phi]s_", ",", "\[Theta]o_", ",", "B_", ",", "us_", ",", "uo_"}], 
     "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{"uo", ",", "us", ",", "B", ",", "\[Phi]s", ",", "\[Theta]o"}], 
       "]"}], "^", "4"}], " ", "*", " ", 
     RowBox[{"\[CapitalDelta]\[CapitalPi]", "[", 
      RowBox[{"\[Phi]s", ",", "\[Theta]o", ",", "B", ",", "us", ",", "uo"}], 
      "]"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "Intensity", " ", "of", " ", "the", " ", "Hot", " ", "spot", " ", 
    "radiation", " ", "measured", " ", "by", " ", "the", " ", "observer"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.8191093357994947`*^9, 3.819109379774374*^9}, {
  3.819109569706475*^9, 3.8191095921310453`*^9}, {3.8226433939041295`*^9, 
  3.8226433970142994`*^9}, {3.8295359422293625`*^9, 3.829535942683035*^9}, {
  3.8477940897214727`*^9, 3.8477940923852353`*^9}, {3.8477943449792185`*^9, 
  3.8477943726341963`*^9}, {3.8478573421120358`*^9, 
  3.847857360314045*^9}},ExpressionUUID->"15822635-7c34-4ec7-9dc5-\
8ee643d78930"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"dRdB", "[", 
     RowBox[{"ue_", ",", "uo_", ",", "B_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"Abs", "[", 
         RowBox[{"U", "[", 
          RowBox[{"ue", ",", "B"}], "]"}], "]"}], "]"}], ")"}]}], "*", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"dUdB", "[", 
         RowBox[{"u", ",", "B"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"Abs", "[", 
             RowBox[{"U", "[", 
              RowBox[{"u", ",", "B"}], "]"}], "]"}], "]"}], "^", "3"}]}], 
         ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "uo", ",", "ue"}], "}"}], ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Automatic", ",", 
          RowBox[{"\"\<SymbolicProcessing\>\"", "\[Rule]", "0"}]}], "}"}]}]}],
       "]"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "Relation", " ", "between", " ", "radial", " ", "position", " ", "B", " ", 
    "of", " ", "the", " ", "Hot", " ", "spot", " ", "measured", " ", "on", 
    " ", "the", " ", "observers", " ", "detector", " ", "and", " ", "radial", 
    " ", "coordinate", " ", "of", " ", "the", " ", "Hot", " ", "spot", " ", 
    "ue"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.819707314703117*^9, 3.8197073752560587`*^9}, {
   3.8197077282273965`*^9, 3.8197077297119026`*^9}, {3.8226451178723946`*^9, 
   3.8226451222014523`*^9}, {3.8226453184650726`*^9, 3.822645321263467*^9}, {
   3.8233352604227924`*^9, 3.823335263273624*^9}, {3.823335396685368*^9, 
   3.823335431326356*^9}, {3.8233355618770003`*^9, 3.823335579362521*^9}, 
   3.8233360273771243`*^9, {3.8297151893453674`*^9, 3.8297151953107347`*^9}, {
   3.847772559691166*^9, 3.847772559769958*^9}, 3.847773347412*^9, 
   3.847790930053591*^9, {3.847790966397318*^9, 3.847791038532136*^9}, {
   3.847791071132485*^9, 3.847791074331547*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"861eaafc-00b6-4116-a574-280c6a0e7a96"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dBdR", "[", 
    RowBox[{"ue_", ",", "uo_", ",", "B_"}], "]"}], ":=", 
   RowBox[{"1", "/", 
    RowBox[{"dRdB", "[", 
     RowBox[{"ue", ",", "uo", ",", "B"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8191070431407175`*^9, 3.8191070664600677`*^9}, {
   3.8197059870148077`*^9, 3.8197059872496333`*^9}, {3.8197060883564987`*^9, 
   3.819706088606432*^9}, 3.8197074449413877`*^9, {3.8197075115539403`*^9, 
   3.8197075122569046`*^9}, 3.8207454992336583`*^9, 3.8207456617672195`*^9, 
   3.8207481744829063`*^9, 3.8207483007934065`*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"914d69a0-099b-45a1-8f0b-8052533092fb"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"26556c4b-3e1c-41c3-b9dc-e6f22283f585"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Trajectories", " ", "of", " ", "photos", " ", "with", " ", "one", " ", 
   "turning", " ", "point", " ", "in", " ", "radial", " ", "coordinate"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.847794628897619*^9, 3.847794633065363*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"5af1eb44-5622-4c7c-8cda-0f9a1f9383e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IU2", "[", 
   RowBox[{"us_", ",", "uo_", ",", "B_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Abs", "[", 
        RowBox[{"U", "[", 
         RowBox[{"u", ",", "B"}], "]"}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "uo", ",", 
       RowBox[{"ut", "[", "B", "]"}]}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", 
        RowBox[{"\"\<SymbolicProcessing\>\"", "\[Rule]", "0"}]}], "}"}]}]}], 
    "]"}], "+", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Abs", "[", 
        RowBox[{"U", "[", 
         RowBox[{"u", ",", "B"}], "]"}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "us", ",", 
       RowBox[{"ut", "[", "B", "]"}]}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", 
        RowBox[{"\"\<SymbolicProcessing\>\"", "\[Rule]", "0"}]}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.815827028091817*^9, 3.8158270916088943`*^9}, {
   3.815827126711062*^9, 3.815827215568578*^9}, {3.8158272518029556`*^9, 
   3.8158272929309645`*^9}, {3.8158279419837856`*^9, 3.815827973009903*^9}, 
   3.8158284362519026`*^9, {3.815898671159738*^9, 3.815898677714819*^9}, {
   3.8158989074878645`*^9, 3.8158989081641736`*^9}, {3.815904569748914*^9, 
   3.815904577149558*^9}, {3.8159087482322965`*^9, 3.81590875252963*^9}, {
   3.8159125892846165`*^9, 3.815912598173418*^9}, {3.815914247503888*^9, 
   3.815914249155546*^9}, 3.8159142874555745`*^9, 3.815914335438635*^9, 
   3.815914479376259*^9, 3.815914565361288*^9, 3.815914604028866*^9, {
   3.8159151896384287`*^9, 3.8159151948643665`*^9}, {3.8159152855617485`*^9, 
   3.815915288341383*^9}, {3.8159890841103554`*^9, 3.815989111315914*^9}, {
   3.8189169271551447`*^9, 3.818917036355246*^9}, {3.818917079215424*^9, 
   3.818917088486062*^9}, {3.8189180478541884`*^9, 3.8189180549823074`*^9}, {
   3.8189192246919217`*^9, 3.8189192274642043`*^9}, {3.818919467422312*^9, 
   3.818919500376691*^9}, {3.818919602142909*^9, 3.8189196072970304`*^9}, {
   3.818919722714735*^9, 3.8189197854021115`*^9}, {3.818919831938752*^9, 
   3.818919860458267*^9}, {3.8197018871347437`*^9, 3.819701902913865*^9}, {
   3.81970519415312*^9, 3.819705201424061*^9}, {3.819705330650238*^9, 
   3.819705339445015*^9}, 3.8197111480067043`*^9, {3.8214403837415714`*^9, 
   3.821440387458044*^9}, {3.821441374730135*^9, 3.8214413789562917`*^9}, {
   3.8477726185404716`*^9, 3.8477726253082857`*^9}, {3.847773353004553*^9, 
   3.84777335650076*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"9fde598e-763e-48d8-93e6-1709b5200e93"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"G2", "[", 
    RowBox[{
    "us_", ",", "uo_", ",", "B_", ",", "\[Phi]s_", ",", "\[Theta]o_"}], "]"}],
    ":=", 
   RowBox[{
    RowBox[{"\[Phi]8", "[", 
     RowBox[{"\[Phi]s", ",", "\[Theta]o"}], "]"}], "-", 
    RowBox[{"IU2", "[", 
     RowBox[{"us", ",", "uo", ",", "B"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.815828110472084*^9, 3.815828161312536*^9}, 
   3.8158284301297474`*^9, 3.815898683778223*^9, {3.8158987546163626`*^9, 
   3.8158987549018526`*^9}, {3.8158989095148883`*^9, 3.815898913283246*^9}, {
   3.8159029244440393`*^9, 3.8159029356607904`*^9}, {3.8189171151971517`*^9, 
   3.8189171431422634`*^9}, {3.8189172510152116`*^9, 3.818917294737547*^9}, {
   3.8189174512631445`*^9, 3.8189174587591867`*^9}, {3.818918081294571*^9, 
   3.818918087422587*^9}, 3.8189189151077175`*^9, {3.8197111499516315`*^9, 
   3.8197111789099655`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"1031d513-2f6c-4dde-b3e9-efe62ecf7af1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]\[CapitalPi]2", "[", 
    RowBox[{
    "\[Phi]s_", ",", "\[Theta]o_", ",", "B_", ",", "us_", ",", "uo_"}], "]"}],
    ":=", 
   RowBox[{"B", "*", 
    RowBox[{"d\[Phi]prd\[Phi]", "[", 
     RowBox[{"\[Phi]s", ",", "\[Theta]o"}], "]"}], "*", 
    RowBox[{"dBdR2", "[", 
     RowBox[{"us", ",", "uo", ",", "B"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.819108555382331*^9, 3.819108596356495*^9}, {
  3.8191086361883273`*^9, 3.8191086459573507`*^9}, {3.8191086761760025`*^9, 
  3.819108681065818*^9}, {3.8191087111114807`*^9, 3.819108754334299*^9}, {
  3.8195398768115687`*^9, 3.8195398857678347`*^9}, {3.819608999539749*^9, 
  3.8196090018515997`*^9}, {3.819609100216854*^9, 3.8196091027610674`*^9}, {
  3.819612950577528*^9, 3.8196129550975075`*^9}, {3.8196132536666903`*^9, 
  3.819613255465227*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"0914adbc-4a80-4d53-9c78-5ef6054af15b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Iobs2", "[", 
    RowBox[{
    "\[Phi]s_", ",", "\[Theta]o_", ",", "B_", ",", "us_", ",", "uo_"}], "]"}],
    ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"g", "[", 
      RowBox[{"uo", ",", "us", ",", "B", ",", "\[Phi]s", ",", "\[Theta]o"}], 
      "]"}], "^", "4"}], " ", "*", " ", 
    RowBox[{"\[CapitalDelta]\[CapitalPi]2", "[", 
     RowBox[{"\[Phi]s", ",", "\[Theta]o", ",", "B", ",", "us", ",", "uo"}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8191093357994947`*^9, 3.819109379774374*^9}, {
  3.819109569706475*^9, 3.8191095921310453`*^9}, {3.819539886798504*^9, 
  3.8195398910498457`*^9}, {3.823336293051569*^9, 3.823336298600463*^9}, {
  3.8295359498812065`*^9, 3.8295359500486107`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"d2642f64-0f27-44aa-b5b9-bc560ad931db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P", "[", 
   RowBox[{"u_", ",", "B_", ",", "utp_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"U", "[", 
    RowBox[{"u", ",", "B"}], "]"}], "/", 
   RowBox[{"(", 
    RowBox[{"utp", "-", "u"}], ")"}], 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "function", " ", "which", " ", "makes", " ", "it", " ", 
     "possible", " ", "to", " ", "solve", " ", "the", " ", "problem", " ", 
     "with", " ", "the", " ", "divergence", " ", "of", " ", "the", " ", 
     "integrals", " ", "at", " ", "the", " ", "turning", " ", "point"}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8195412457589664`*^9, 3.8195412994711547`*^9}, {
   3.8197066235385866`*^9, 3.8197066266638947`*^9}, 3.8197067079460707`*^9, 
   3.820747417536603*^9, 3.820748144890974*^9, 3.8207483283755817`*^9, 
   3.821253283687369*^9, {3.8477951047785263`*^9, 3.847795139953538*^9}, {
   3.847857403720054*^9, 
   3.8478574145526023`*^9}},ExpressionUUID->"a5f0aa6c-a535-4e43-97c5-\
0292fd7b2fe5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dutdB", "[", 
   RowBox[{"u_", ",", "B_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"dUdB", "[", 
     RowBox[{"u", ",", "B"}], "]"}]}], "/", 
   RowBox[{"dUdu", "[", 
    RowBox[{"u", ",", "B"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8207438274244733`*^9, 3.820743873520754*^9}, {
   3.820743925345247*^9, 3.820743928775976*^9}, {3.8207440544809375`*^9, 
   3.820744060801268*^9}, 3.8207444531373043`*^9, 3.8207472724943686`*^9, {
   3.8207481394904156`*^9, 3.820748141512271*^9}, 3.820748188660105*^9, 
   3.8211696303251257`*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"77f90501-fc7d-4da1-8ca4-85b3bfb6a099"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PP", "[", 
   RowBox[{"u_", ",", "B_", ",", "utp_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"dUdB", "[", 
       RowBox[{"u", ",", "B"}], "]"}], "-", " ", 
      RowBox[{
       RowBox[{"P", "[", 
        RowBox[{"u", ",", "B", ",", "utp"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"dutdB", "[", 
         RowBox[{"utp", ",", "B"}], "]"}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"utp", "-", "u"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"dUdu", "[", 
         RowBox[{"u", ",", "B"}], "]"}], " ", "+", 
        RowBox[{"P", "[", 
         RowBox[{"u", ",", "B", ",", "utp"}], "]"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"dutdB", "[", 
        RowBox[{"utp", ",", "B"}], "]"}], ")"}]}], " ", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"utp", "-", "u"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.819541259472185*^9, {3.819541312909383*^9, 3.8195413410941496`*^9}, {
   3.819541384672161*^9, 3.8195413850794706`*^9}, {3.8195414383372493`*^9, 
   3.819541455296505*^9}, {3.8195415167564564`*^9, 3.819541622752513*^9}, {
   3.8195416829722805`*^9, 3.8195417317792826`*^9}, {3.819541820401673*^9, 
   3.819541828794312*^9}, {3.8195437797165947`*^9, 3.819543781310464*^9}, {
   3.8197066976915383`*^9, 3.8197068038214874`*^9}, {3.820740967703332*^9, 
   3.820741008005131*^9}, {3.8207412980422883`*^9, 3.820741353095709*^9}, {
   3.8207414199540205`*^9, 3.820741437202012*^9}, {3.8207414839650707`*^9, 
   3.820741486404414*^9}, {3.820741548654233*^9, 3.820741554314597*^9}, {
   3.8207417448361893`*^9, 3.820741748488119*^9}, 3.8207417942489977`*^9, {
   3.820744476416132*^9, 3.8207445002459335`*^9}, {3.8207449505552673`*^9, 
   3.820744951707218*^9}, {3.8207449873319516`*^9, 3.820745014276805*^9}, 
   3.8207474294090614`*^9, {3.820748058535447*^9, 3.820748061816033*^9}, 
   3.8207481923349113`*^9, 3.820748332912527*^9, 3.821253286018779*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"0d59f813-a16a-487f-8873-609e6c310d66"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dRdB2", "[", 
    RowBox[{"ue_", ",", "uo_", ",", "B_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"U", "[", 
      RowBox[{"ue", ",", "B"}], "]"}], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"PP", "[", 
           RowBox[{"u", ",", "B", ",", 
            RowBox[{"ut", "[", 
             StyleBox["B",
              FontWeight->"Plain"], "]"}]}], "]"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", 
           RowBox[{"P", "[", 
            RowBox[{"u", ",", "B", ",", 
             RowBox[{"ut", "[", 
              StyleBox["B",
               FontWeight->"Plain"], "]"}]}], "]"}], "*", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"Abs", "[", 
             RowBox[{"U", "[", 
              RowBox[{"u", ",", "B"}], "]"}], "]"}], "]"}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "uo", ",", 
          RowBox[{"ut", "[", "B", "]"}]}], "}"}], ",", 
        RowBox[{"Method", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Automatic", ",", 
           RowBox[{"\"\<SymbolicProcessing\>\"", "\[Rule]", "0"}]}], 
          "}"}]}]}], "]"}], "-", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"PP", "[", 
           RowBox[{"u", ",", "B", ",", 
            RowBox[{"ut", "[", 
             StyleBox["B",
              FontWeight->"Plain"], "]"}]}], "]"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", 
           RowBox[{"P", "[", 
            RowBox[{"u", ",", "B", ",", 
             RowBox[{"ut", "[", 
              StyleBox["B",
               FontWeight->"Plain"], "]"}]}], "]"}], "*", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"Abs", "[", 
             RowBox[{"U", "[", 
              RowBox[{"u", ",", "B"}], "]"}], "]"}], "]"}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "ue", ",", 
          RowBox[{"ut", "[", "B", "]"}]}], "}"}], ",", 
        RowBox[{"Method", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Automatic", ",", 
           RowBox[{"\"\<SymbolicProcessing\>\"", "\[Rule]", "0"}]}], 
          "}"}]}]}], "]"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"Abs", "[", 
            RowBox[{"U", "[", 
             RowBox[{"uo", ",", "B"}], "]"}], "]"}], "]"}]}], " ", "+", " ", 
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"Abs", "[", 
            RowBox[{"U", "[", 
             RowBox[{"ue", ",", "B"}], "]"}], "]"}], "]"}]}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"dutdB", "[", 
         RowBox[{
          RowBox[{"ut", "[", "B", "]"}], ",", "B"}], "]"}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.815827028091817*^9, 3.8158270916088943`*^9}, {
   3.815827126711062*^9, 3.815827215568578*^9}, {3.8158272518029556`*^9, 
   3.8158272929309645`*^9}, {3.8158279419837856`*^9, 3.815827973009903*^9}, 
   3.8158284362519026`*^9, {3.815898671159738*^9, 3.815898677714819*^9}, {
   3.8158989074878645`*^9, 3.8158989081641736`*^9}, {3.815904569748914*^9, 
   3.815904577149558*^9}, {3.8159087482322965`*^9, 3.81590875252963*^9}, {
   3.8159125892846165`*^9, 3.815912598173418*^9}, {3.815914247503888*^9, 
   3.815914249155546*^9}, 3.8159142874555745`*^9, 3.815914335438635*^9, 
   3.815914479376259*^9, 3.815914565361288*^9, 3.815914604028866*^9, {
   3.8159151896384287`*^9, 3.8159151948643665`*^9}, {3.8159152855617485`*^9, 
   3.815915288341383*^9}, {3.8159890841103554`*^9, 3.815989111315914*^9}, {
   3.819106793649028*^9, 3.8191068115029345`*^9}, {3.819106842384775*^9, 
   3.819106868864606*^9}, {3.819106902216441*^9, 3.819106977779192*^9}, 
   3.819540552350479*^9, {3.819540596729739*^9, 3.8195406210199766`*^9}, 
   3.819540676964041*^9, {3.819540743318819*^9, 3.8195407711997213`*^9}, {
   3.819540955549121*^9, 3.819540957674555*^9}, 3.8195410173107476`*^9, {
   3.81954111292124*^9, 3.8195411284637666`*^9}, {3.8195411644570985`*^9, 
   3.8195411719333534`*^9}, {3.8195412057119503`*^9, 
   3.8195412267813363`*^9}, {3.8195418739028845`*^9, 
   3.8195419561263127`*^9}, {3.8195420829835925`*^9, 3.819542089454955*^9}, 
   3.819543782999831*^9, 3.8195446675286937`*^9, 3.819605887531394*^9, 
   3.819608087880231*^9, 3.8196097698667297`*^9, {3.8196161627688246`*^9, 
   3.8196162143266177`*^9}, 3.819703898985323*^9, {3.8197039290929704`*^9, 
   3.819703964170745*^9}, {3.819703997051349*^9, 3.819704011213407*^9}, 
   3.819704164965667*^9, {3.819706645951873*^9, 3.8197066786605206`*^9}, {
   3.820741705353447*^9, 3.820741735061287*^9}, 3.8207436248966284`*^9, 
   3.8207437014661903`*^9, {3.8207444021589794`*^9, 3.82074440734418*^9}, {
   3.8207446622043247`*^9, 3.8207446798596573`*^9}, {3.8214403056194277`*^9, 
   3.821440354945902*^9}, {3.8297152054952183`*^9, 3.8297152111211996`*^9}, {
   3.8477725498382034`*^9, 3.847772552371232*^9}, {3.8477733612924347`*^9, 
   3.847773364436819*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"86ea44c5-d1db-4385-bf1c-76be97cd2c7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dBdR2", "[", 
    RowBox[{"ue_", ",", "uo_", ",", "B_"}], "]"}], ":=", 
   RowBox[{"1", "/", 
    RowBox[{"dRdB2", "[", 
     RowBox[{"ue", ",", "uo", ",", "B"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8191070431407175`*^9, 3.8191070664600677`*^9}, {
   3.819540550850263*^9, 3.819540551507262*^9}, 3.8197058036356754`*^9, {
   3.8197060930294504`*^9, 3.8197060937185745`*^9}, {3.8197075159463215`*^9, 
   3.819707516133483*^9}, {3.819707636340702*^9, 3.819707636981642*^9}, 
   3.820745449573243*^9, 3.8207456655442257`*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"58f9de58-9f33-4ebe-a65e-427b1ba0fe8d"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"2028c82b-d18d-47b0-bfcc-4727d3ae9ecf"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Spacetime of the Maxwellian regular black hole", "Subsubsection",
 CellChangeTimes->{{3.8477972839735947`*^9, 
  3.8477972913396635`*^9}},ExpressionUUID->"7f23733a-923e-4b27-9dcf-\
2c86990e5c85"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Calculation", " ", "of", " ", "the", " ", "circular", " ", 
   RowBox[{"Photon", "'"}], "s", " ", "orbits", " ", "in", " ", "the", " ", 
   "effective", " ", "geometry"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8477978725170183`*^9, 3.8477978950844507`*^9}, 
   3.8478574725685635`*^9, {3.8478575727280235`*^9, 
   3.847857602480775*^9}},ExpressionUUID->"0598ece4-3566-495e-a436-\
1df68c4da947"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"dud\[Lambda]", "[", 
   RowBox[{"u_", ",", "B_"}], "]"}], "=", 
  RowBox[{
   RowBox[{"u", "^", "4"}], " ", 
   RowBox[{"\[ScriptCapitalL]F", "[", "u", "]"}], " ", 
   RowBox[{"EE", "^", "2"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[ScriptCapitalL]F", "[", "u", "]"}], "-", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", "^", "2"}], " ", 
       RowBox[{"\[CapitalPhi]", "[", "u", "]"}], 
       RowBox[{"B", "^", "2"}], 
       RowBox[{"f", "[", "u", "]"}]}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.822470471142804*^9, 3.8224704966112137`*^9}, {
  3.82247052788367*^9, 3.8224706269727793`*^9}, {3.822470658153371*^9, 
  3.822470707474947*^9}, {3.822471879856306*^9, 3.822471882967482*^9}, {
  3.822550287628436*^9, 3.8225503054189386`*^9}, {3.8226421984827785`*^9, 
  3.8226422019544945`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"aa06f5d5-5135-42e3-89dd-d3c904aed677"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["EE", "2"], " ", 
  SuperscriptBox["u", "4"], " ", 
  RowBox[{"\[ScriptCapitalL]F", "[", "u", "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[ScriptCapitalL]F", "[", "u", "]"}], "-", 
    RowBox[{
     SuperscriptBox["B", "2"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"f", "[", "u", "]"}], " ", 
     RowBox[{"\[CapitalPhi]", "[", "u", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.822470621719771*^9, 3.8224706276596565`*^9}, 
   3.822470659496333*^9, {3.8224706954375825`*^9, 3.8224707097879257`*^9}, 
   3.8224718842342396`*^9, {3.822548923747176*^9, 3.822548939767994*^9}, 
   3.8225503151637383`*^9, 3.822551225226762*^9, 3.8226319382850156`*^9, 
   3.822638387751608*^9, 3.8226385909535155`*^9, 3.822638708411766*^9, 
   3.822638785972966*^9, 3.8226390621990166`*^9, 3.8226391425610933`*^9, 
   3.8226398688647547`*^9, 3.822640038745431*^9, 3.8226414111250257`*^9, 
   3.8226420574658065`*^9, 3.822642291166499*^9, 3.822642325059588*^9, 
   3.8226423901027985`*^9, {3.82264394961246*^9, 3.822643960713019*^9}, 
   3.8226443095814395`*^9, 3.8226444489405985`*^9, 3.822644515012066*^9, 
   3.8226445691511793`*^9, 3.8226453372938538`*^9, 3.822653730283405*^9, 
   3.8226538471395674`*^9, 3.822653920413181*^9, 3.8226562871423917`*^9, 
   3.8226566886389446`*^9, 3.8227242793116016`*^9, 3.8227243811001625`*^9, 
   3.8232575697541976`*^9, 3.8232576913110323`*^9, 3.8232578367488785`*^9, 
   3.8232579770134516`*^9, 3.823258063129436*^9, 3.8232580965547237`*^9, 
   3.8233351905359364`*^9, 3.823335453745367*^9, 3.8233356189033403`*^9, 
   3.82333603469247*^9, 3.823336496508122*^9, 3.8233366377314653`*^9, 
   3.823336961994824*^9, 3.8233370189007616`*^9, 3.823337086632948*^9, 
   3.823337345056509*^9, 3.8233376878695617`*^9, 3.823337802019058*^9, 
   3.8233378755476418`*^9, 3.823338404268344*^9, 3.8233385402476006`*^9, 
   3.823338602662367*^9, 3.8233402581400766`*^9, 3.8233409767525253`*^9, 
   3.8294498405699587`*^9, 3.8294499464963417`*^9, 3.82945759574616*^9, 
   3.8294580204828253`*^9, 3.829532987623226*^9, 3.829534449829458*^9, 
   3.8295358859887905`*^9, 3.8295360106249275`*^9, 3.8295365708558292`*^9, 
   3.829543024602208*^9, 3.829544412969385*^9, 3.8295510953798485`*^9, 
   3.8295529011233807`*^9, 3.8295537666569834`*^9, 3.8295538188846025`*^9, 
   3.829553852695861*^9, 3.8296404384129934`*^9, 3.829707416546415*^9, 
   3.8297090379246597`*^9, 3.829709136107313*^9, 3.8297125131158857`*^9, 
   3.8297155051301937`*^9, 3.829854979542545*^9, 3.8298565296247406`*^9, 
   3.8387985644218144`*^9, 3.838801868175376*^9, 3.838868809882251*^9, 
   3.838872040386627*^9, 3.8388737073944416`*^9, 3.8388749348193655`*^9, 
   3.838875383957616*^9, {3.8388794568732204`*^9, 3.8388795051475716`*^9}, 
   3.840948532727332*^9, 3.847773388397133*^9, 3.8477768492922363`*^9, 
   3.8477815772057867`*^9, 3.8477980025754814`*^9, 3.8477983807207212`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"7b1f46f8-220d-4899-88f3-2365f9803903"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"N1", "[", "u_", "]"}], "=", 
  RowBox[{
   RowBox[{"\[ScriptCapitalL]F", "[", "u", "]"}], "-", 
   RowBox[{
    SuperscriptBox["B", "2"], " ", 
    SuperscriptBox["u", "2"], " ", 
    RowBox[{"f", "[", "u", "]"}], " ", 
    RowBox[{"\[CapitalPhi]", "[", "u", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8225509775385413`*^9, 3.822550994292842*^9}, 
   3.822642207156352*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"dfa13d0f-38f1-47f6-b70b-dcc9a939f777"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalL]F", "[", "u", "]"}], "-", 
  RowBox[{
   SuperscriptBox["B", "2"], " ", 
   SuperscriptBox["u", "2"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"\[CapitalPhi]", "[", "u", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.822642291188591*^9, 3.8226423251376934`*^9, 3.8226423901809063`*^9, {
   3.822643949690567*^9, 3.822643960806747*^9}, 3.8226443096283026`*^9, 
   3.822644449018705*^9, 3.822644515105794*^9, 3.8226445692292843`*^9, 
   3.822645337387583*^9, 3.8226537303771315`*^9, 3.822653847202052*^9, 
   3.82265392044446*^9, 3.8226562872229676`*^9, 3.8226566887170506`*^9, 
   3.822724279387399*^9, 3.8227243811669445`*^9, 3.8232575698436728`*^9, 
   3.823257691442685*^9, 3.8232578368697004`*^9, 3.8232579771312943`*^9, 
   3.8232580632331576`*^9, 3.8232580967058372`*^9, 3.823335190612032*^9, 
   3.823335453758062*^9, 3.8233356189774795`*^9, 3.8233360347659826`*^9, 
   3.8233364965810766`*^9, 3.823336637864111*^9, 3.8233369620780783`*^9, 
   3.8233370189635944`*^9, 3.823337086707101*^9, 3.8233373451054316`*^9, 
   3.823337687917861*^9, 3.8233378020768003`*^9, 3.8233378756026373`*^9, 
   3.823338404308383*^9, 3.8233385403653264`*^9, 3.8233386027381663`*^9, 
   3.8233402582278433`*^9, 3.823340976795411*^9, 3.829449840600937*^9, 
   3.829449946530281*^9, 3.829457595769827*^9, 3.8294580205140667`*^9, 
   3.829532987638852*^9, 3.8295344498451138`*^9, 3.8295358860044093`*^9, 
   3.8295360106515665`*^9, 3.829536570887108*^9, 3.829543024633127*^9, 
   3.8295444130022883`*^9, 3.8295510953955317`*^9, 3.8295529011520987`*^9, 
   3.8295537666889706`*^9, 3.8295538189158525`*^9, 3.829553852728779*^9, 
   3.8296404384508924`*^9, 3.8297074165735717`*^9, 3.829709037949416*^9, 
   3.8297091361438046`*^9, 3.8297125131734905`*^9, 3.8297155051458063`*^9, 
   3.8298549795894127`*^9, 3.8298565297250214`*^9, 3.8387985645385017`*^9, 
   3.8388018682192326`*^9, 3.8388688099620776`*^9, 3.838872040441478*^9, 
   3.838873707470146*^9, 3.838874934884199*^9, 3.838875384049384*^9, {
   3.8388794569751663`*^9, 3.8388795052328444`*^9}, 3.8409485328031855`*^9, 
   3.847773388447052*^9, 3.847776849380003*^9, 3.847781577298539*^9, 
   3.8477980028278065`*^9, 3.847798380828432*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"94e587c8-0dab-4acc-9477-aeb0ab791a0e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"bb", "[", "u_", "]"}], "=", 
  RowBox[{
   RowBox[{"\[ScriptCapitalL]F", "[", "u", "]"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"f", "[", "u", "]"}], " ", 
     RowBox[{"\[CapitalPhi]", "[", "u", "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8225510448386593`*^9, 3.8225510660685368`*^9}, 
   3.8226319214066257`*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"08c7caea-fa64-4ce8-888a-aa3596b8d125"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ScriptCapitalL]F", "[", "u", "]"}], 
  RowBox[{
   SuperscriptBox["u", "2"], " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   RowBox[{"\[CapitalPhi]", "[", "u", "]"}]}]]], "Output",
 CellChangeTimes->{
  3.822551066536048*^9, 3.822551225485222*^9, 3.8226319385078626`*^9, 
   3.822638387944791*^9, 3.8226385910941453`*^9, 3.822638708614843*^9, 
   3.8226387862229056`*^9, 3.822639062293217*^9, 3.822639142724684*^9, 
   3.8226398691146955`*^9, 3.8226400388547792`*^9, 3.8226414112968597`*^9, 
   3.8226420577116146`*^9, 3.822642291225938*^9, 3.822642326015483*^9, 
   3.8226423910716505`*^9, {3.822643949768674*^9, 3.8226439609004745`*^9}, 
   3.822644309675166*^9, 3.822644449097168*^9, 3.8226445151839013`*^9, 
   3.8226445693076725`*^9, 3.822645338590748*^9, 3.8226537303927517`*^9, 
   3.822653847281168*^9, 3.822653920475663*^9, 3.8226562873167133`*^9, 
   3.8226566887951565`*^9, 3.8227242794612026`*^9, 3.8227243812327695`*^9, 
   3.8232575706847525`*^9, 3.8232576926085234`*^9, 3.823257837007004*^9, 
   3.823257977966961*^9, 3.8232580640995855`*^9, 3.823258096780711*^9, 
   3.8233351906247473`*^9, 3.8233354538323903`*^9, 3.8233356190524015`*^9, 
   3.823336034840149*^9, 3.8233364966489296`*^9, 3.823336637963848*^9, 
   3.8233369632240686`*^9, 3.823337019020735*^9, 3.8233370879240446`*^9, 
   3.823337346332765*^9, 3.8233376879676437`*^9, 3.8233378021455727`*^9, 
   3.8233378756560946`*^9, 3.8233384055990996`*^9, 3.8233385416522255`*^9, 
   3.8233386027611027`*^9, 3.8233402583186016`*^9, 3.823340976837375*^9, 
   3.829449840632795*^9, 3.829449946567459*^9, 3.8294575958126135`*^9, 
   3.8294580205453105`*^9, 3.829532987654473*^9, 3.8295344498607054`*^9, 
   3.8295358866961346`*^9, 3.829536010667203*^9, 3.8295365709183836`*^9, 
   3.8295430246680326`*^9, 3.8295444130362005`*^9, 3.8295510961775117`*^9, 
   3.82955290118538*^9, 3.829553766723866*^9, 3.829553818954343*^9, 
   3.829553852761691*^9, 3.8296404384947753`*^9, 3.8297074165891953`*^9, 
   3.829709037989545*^9, 3.829709136177232*^9, 3.829712513282282*^9, 
   3.829715505177023*^9, 3.829854979620654*^9, 3.8298565297719145`*^9, 
   3.8387985646392326`*^9, 3.838801868266761*^9, 3.8388688100357313`*^9, 
   3.838872041668183*^9, 3.8388737075471215`*^9, 3.8388749349510126`*^9, 
   3.8388753841421223`*^9, {3.8388794570689335`*^9, 3.8388795052460575`*^9}, 
   3.840948532814639*^9, 3.8477733884989157`*^9, 3.847776849475749*^9, 
   3.847781577386306*^9, 3.8477980030691633`*^9, 3.8477983809271703`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"0ff814c1-5f05-4b93-adca-25172c006b8e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{"dud\[Lambda]", "[", 
    RowBox[{"u", ",", "B"}], "]"}], ",", "u"}], "]"}]], "Input",
 CellChangeTimes->{{3.8224706515730376`*^9, 3.822470676723026*^9}, {
   3.822470851333193*^9, 3.822470854788438*^9}, {3.822470902184702*^9, 
   3.8224709223685827`*^9}, {3.822471011663891*^9, 3.8224710420049815`*^9}, {
   3.822471892990651*^9, 3.822471895100832*^9}, 3.8226422292343364`*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"dbe13694-240c-4739-9066-8ecee6ce7a7f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", 
   SuperscriptBox["EE", "2"], " ", 
   SuperscriptBox["u", "3"], " ", 
   RowBox[{"\[ScriptCapitalL]F", "[", "u", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[ScriptCapitalL]F", "[", "u", "]"}], "-", 
     RowBox[{
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"f", "[", "u", "]"}], " ", 
      RowBox[{"\[CapitalPhi]", "[", "u", "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["EE", "2"], " ", 
   SuperscriptBox["u", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[ScriptCapitalL]F", "[", "u", "]"}], "-", 
     RowBox[{
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"f", "[", "u", "]"}], " ", 
      RowBox[{"\[CapitalPhi]", "[", "u", "]"}]}]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["\[ScriptCapitalL]F", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["EE", "2"], " ", 
   SuperscriptBox["u", "4"], " ", 
   RowBox[{"\[ScriptCapitalL]F", "[", "u", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["B", "2"], " ", "u", " ", 
      RowBox[{"f", "[", "u", "]"}], " ", 
      RowBox[{"\[CapitalPhi]", "[", "u", "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"\[CapitalPhi]", "[", "u", "]"}], " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptCapitalL]F", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], "-", 
     RowBox[{
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"f", "[", "u", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[CapitalPhi]", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.822548939878253*^9, 3.8225503183181314`*^9, 3.822551225559866*^9, 
   3.82263193852083*^9, 3.822638388101001*^9, 3.82263859115659*^9, 
   3.8226387086773276`*^9, 3.8226387863010125`*^9, 3.8226390623557034`*^9, 
   3.8226391427715483`*^9, 3.8226398692084227`*^9, 3.822640038898088*^9, 
   3.82264141135938*^9, 3.822642057729254*^9, 3.8226422912571735`*^9, 
   3.8226423262648563`*^9, 3.8226423912591076`*^9, {3.82264394984678*^9, 
   3.8226439609942026`*^9}, 3.822644309737653*^9, 3.822644450284672*^9, 
   3.822644515277628*^9, 3.822644570494896*^9, 3.8226453388250685`*^9, 
   3.822653730470857*^9, 3.822653847359274*^9, 3.8226539205256834`*^9, 
   3.8226562874053097`*^9, 3.822656688920127*^9, 3.8227242795529556`*^9, 
   3.822724381248766*^9, 3.823257570889605*^9, 3.823257692864839*^9, 
   3.823257838180396*^9, 3.8232579782180896`*^9, 3.8232580643316174`*^9, 
   3.8232580968421893`*^9, 3.823335190708763*^9, 3.82333545391474*^9, 
   3.8233356191266794`*^9, 3.8233360348521185`*^9, 3.8233364967257285`*^9, 
   3.8233366380795417`*^9, 3.8233369634135647`*^9, 3.823337020215067*^9, 
   3.823337088121524*^9, 3.8233373464793777`*^9, 3.8233376880176907`*^9, 
   3.8233378022157116`*^9, 3.823337875711932*^9, 3.82333840569285*^9, 
   3.8233385418796215`*^9, 3.8233386028239365`*^9, 3.82334025840637*^9, 
   3.8233409768812704`*^9, 3.8294498406692553`*^9, 3.829449946607353*^9, 
   3.8294575958458443`*^9, 3.8294580205830665`*^9, 3.829532987693037*^9, 
   3.8295344498919477`*^9, 3.829535886876664*^9, 3.829536011415245*^9, 
   3.8295365709455137`*^9, 3.8295430247059307`*^9, 3.8295444130790825`*^9, 
   3.8295510964655595`*^9, 3.8295529012236567`*^9, 3.82955376676077*^9, 
   3.8295538189761024`*^9, 3.8295538527975955`*^9, 3.8296404385423183`*^9, 
   3.8297074214890456`*^9, 3.829709038025011*^9, 3.829709136206367*^9, 
   3.8297125133149624`*^9, 3.829715505199179*^9, 3.8298549796628485`*^9, 
   3.829856529818773*^9, 3.8387985647489395`*^9, 3.8388018683127785`*^9, 
   3.8388688101185102`*^9, 3.838872041769911*^9, 3.8388737076313877`*^9, 
   3.8388749350228205`*^9, 3.83887538423687*^9, {3.8388794571657333`*^9, 
   3.8388795053437996`*^9}, 3.840948532898798*^9, 3.847773388552498*^9, 
   3.8477768495575304`*^9, 3.847781577488035*^9, 3.847798003318495*^9, 
   3.8477983810328856`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"3ad09e85-2f77-49ea-88c0-34b0b953efa0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[ScriptCapitalL]F", "[", "u", "]"}], "-", 
      RowBox[{
       SuperscriptBox["B", "2"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"f", "[", "u", "]"}], " ", 
       RowBox[{"\[CapitalPhi]", "[", "u", "]"}]}]}], ")"}], ",", "u"}], "]"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.822471835351382*^9, 3.8224718486870556`*^9}, {
   3.822548910126503*^9, 3.8225489111466694`*^9}, {3.8225503321844015`*^9, 
   3.8225503364042835`*^9}, {3.822550650109449*^9, 3.822550697381995*^9}, 
   3.8226422376910734`*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"bf1d7b98-415a-4ed2-b5bc-929d5a721358"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[ScriptCapitalL]F", "\[Prime]",
    MultilineFunction->None], "[", "u", "]"}], "-", 
  RowBox[{
   SuperscriptBox["B", "2"], " ", "u", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"u", " ", 
      RowBox[{"\[CapitalPhi]", "[", "u", "]"}], " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}], "+", 
     RowBox[{
      RowBox[{"f", "[", "u", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"\[CapitalPhi]", "[", "u", "]"}]}], "+", 
        RowBox[{"u", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalPhi]", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.8224718358164167`*^9, 3.8224718493301773`*^9}, {
   3.822548912676549*^9, 3.8225489399382877`*^9}, {3.8225503215697145`*^9, 
   3.8225503385128684`*^9}, 3.822550697859809*^9, 3.8225512256280437`*^9, 
   3.822631938598534*^9, 3.822638388272835*^9, 3.822638592079997*^9, 
   3.8226387087713485`*^9, 3.822638787238446*^9, 3.8226390633000546`*^9, 
   3.822639142848319*^9, 3.8226398693180704`*^9, 3.822640038960574*^9, 
   3.8226414114374943`*^9, 3.822642058666532*^9, 3.82264229223577*^9, 
   3.822642327561844*^9, 3.8226423914153214`*^9, {3.822643950784778*^9, 
   3.8226439621981077`*^9}, 3.822644310692542*^9, 3.8226444505346146`*^9, 
   3.822644515355736*^9, 3.822644570776081*^9, 3.822645339043766*^9, 
   3.8226537315330935`*^9, 3.822653847453*^9, 3.8226539205887175`*^9, 
   3.8226562889070587`*^9, 3.8226566901712313`*^9, 3.8227242798083687`*^9, 
   3.822724381340517*^9, 3.8232575709934664`*^9, 3.8232576930174327`*^9, 
   3.8232578385543985`*^9, 3.823257979514809*^9, 3.8232580656763535`*^9, 
   3.8232580983426476`*^9, 3.8233351910225153`*^9, 3.8233354548657303`*^9, 
   3.8233356192188854`*^9, 3.82333603587891*^9, 3.8233364977579975`*^9, 
   3.823336638198229*^9, 3.823336963557184*^9, 3.823337020415537*^9, 
   3.823337088266139*^9, 3.823337346609043*^9, 3.8233376881014705`*^9, 
   3.823337803182991*^9, 3.8233378766844873`*^9, 3.8233384057965746`*^9, 
   3.8233385420182548`*^9, 3.8233386029176874`*^9, 3.8233402585549755`*^9, 
   3.8233409769610567`*^9, 3.829449840814836*^9, 3.829449946714034*^9, 
   3.829457595942003*^9, 3.8294580206833177`*^9, 3.8295329886101575`*^9, 
   3.8295344499626865`*^9, 3.82953588695673*^9, 3.829536011652985*^9, 
   3.8295365716882153`*^9, 3.8295430248465567`*^9, 3.829544418633571*^9, 
   3.8295510965698357`*^9, 3.8295529014428763`*^9, 3.8295537668186126`*^9, 
   3.8295538190333915`*^9, 3.8295538528574333`*^9, 3.8296404387128515`*^9, 
   3.8297074216580544`*^9, 3.829709038071911*^9, 3.829709136349227*^9, 
   3.8297125133795185`*^9, 3.8297155052994423`*^9, 3.829854979725334*^9, 
   3.829856529872208*^9, 3.838798564868619*^9, 3.8388018700290413`*^9, 
   3.8388688102920504`*^9, 3.8388720418646564`*^9, 3.838873707714134*^9, 
   3.8388749351115837`*^9, 3.8388753843405952`*^9, {3.838879457266362*^9, 
   3.8388795054398985`*^9}, 3.8409485329970493`*^9, 3.847773388670176*^9, 
   3.8477768496532784`*^9, 3.8477815775997367`*^9, 3.84779800360872*^9, 
   3.8477983811445875`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"26aca6ef-2728-4120-8e10-f8a14cc56535"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"N2", "[", "u_", "]"}], "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ScriptCapitalL]F", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], "-", 
   RowBox[{
    SuperscriptBox["B", "2"], " ", "u", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u", " ", 
       RowBox[{"\[CapitalPhi]", "[", "u", "]"}], " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}]}], "+", 
      RowBox[{
       RowBox[{"f", "[", "u", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"\[CapitalPhi]", "[", "u", "]"}]}], "+", 
         RowBox[{"u", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalPhi]", "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8225510061974144`*^9, 3.8225510181210566`*^9}, 
   3.8226422418956585`*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"35ba8a58-7666-46f7-845d-8a75f30dfb54"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[ScriptCapitalL]F", "\[Prime]",
    MultilineFunction->None], "[", "u", "]"}], "-", 
  RowBox[{
   SuperscriptBox["B", "2"], " ", "u", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"u", " ", 
      RowBox[{"\[CapitalPhi]", "[", "u", "]"}], " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}], "+", 
     RowBox[{
      RowBox[{"f", "[", "u", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"\[CapitalPhi]", "[", "u", "]"}]}], "+", 
        RowBox[{"u", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalPhi]", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.8225512256880608`*^9, 3.8226319386483984`*^9, 3.8226383883197002`*^9, 
   3.822638592158105*^9, 3.8226387088182087`*^9, 3.822638787410282*^9, 
   3.822639063362539*^9, 3.822639142895219*^9, 3.8226398693961763`*^9, 
   3.822640039007437*^9, 3.8226414114843144`*^9, 3.8226420587446394`*^9, 
   3.8226422923295393`*^9, 3.822642327796164*^9, 3.8226423928059087`*^9, {
   3.8226439509566116`*^9, 3.822643962463668*^9}, 3.822644310770688*^9, 
   3.8226444506283445`*^9, 3.8226445165435057`*^9, 3.822644570869808*^9, 
   3.822645339153392*^9, 3.82265373350142*^9, 3.822653847531107*^9, 
   3.822653920627668*^9, 3.8226562891726155`*^9, 3.822656690389927*^9, 
   3.8227242798858204`*^9, 3.8227243814087677`*^9, 3.8232575721783004`*^9, 
   3.8232576931550627`*^9, 3.823257838703997*^9, 3.8232579797691307`*^9, 
   3.8232580659187064`*^9, 3.8232580984742947`*^9, 3.823335191098645*^9, 
   3.823335455053978*^9, 3.823335619232383*^9, 3.823336037298768*^9, 
   3.823336497889836*^9, 3.8233366383149195`*^9, 3.823336963657918*^9, 
   3.823337020498317*^9, 3.823337088339944*^9, 3.823337346678929*^9, 
   3.8233376881483784`*^9, 3.8233378032727556`*^9, 3.8233378767911882`*^9, 
   3.82333840584744*^9, 3.8233385421389313`*^9, 3.8233386029815187`*^9, 
   3.8233402586377554`*^9, 3.823340977838581*^9, 3.829449840857721*^9, 
   3.8294499467489667`*^9, 3.8294575959737897`*^9, 3.829458020714552*^9, 
   3.8295329887967772`*^9, 3.8295344499939365`*^9, 3.8295358869905343`*^9, 
   3.8295360116686096`*^9, 3.829536571804124*^9, 3.82954302488548*^9, 
   3.8295444186944075`*^9, 3.829551101669216*^9, 3.829552901474124*^9, 
   3.829553766874188*^9, 3.8295538190646334`*^9, 3.8295538529112916`*^9, 
   3.829640438812696*^9, 3.8297074216736784`*^9, 3.8297090381251917`*^9, 
   3.8297091363918505`*^9, 3.829712513426385*^9, 3.8297155053344717`*^9, 
   3.8298549797898407`*^9, 3.8298565299034176`*^9, 3.838798564973339*^9, 
   3.8388018700779104`*^9, 3.8388688104233007`*^9, 3.838872041941453*^9, 
   3.8388737077959538`*^9, 3.8388749351943617`*^9, 3.838875384443318*^9, {
   3.838879457484605*^9, 3.838879505525664*^9}, 3.8409485331874566`*^9, 
   3.847773388730011*^9, 3.8477768497360563`*^9, 3.847781577704459*^9, 
   3.84779800390792*^9, 3.847798381251302*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"9decf99f-9da5-4f92-abbd-d4f2c0398e8d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"uph", "[", "u_", "]"}], "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ScriptCapitalL]F", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], "-", 
   RowBox[{
    RowBox[{"bb", "[", "u", "]"}], " ", "u", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u", " ", 
       RowBox[{"\[CapitalPhi]", "[", "u", "]"}], " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}]}], "+", 
      RowBox[{
       RowBox[{"f", "[", "u", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"\[CapitalPhi]", "[", "u", "]"}]}], "+", 
         RowBox[{"u", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalPhi]", "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.822551096610627*^9, 3.822551149037812*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"ce195a5e-8220-4e9e-86e4-20141a5e6662"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[ScriptCapitalL]F", "\[Prime]",
    MultilineFunction->None], "[", "u", "]"}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"\[ScriptCapitalL]F", "[", "u", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u", " ", 
       RowBox[{"\[CapitalPhi]", "[", "u", "]"}], " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}]}], "+", 
      RowBox[{
       RowBox[{"f", "[", "u", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"\[CapitalPhi]", "[", "u", "]"}]}], "+", 
         RowBox[{"u", " ", 
          RowBox[{
           SuperscriptBox["\[CapitalPhi]", "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"u", " ", 
    RowBox[{"f", "[", "u", "]"}], " ", 
    RowBox[{"\[CapitalPhi]", "[", "u", "]"}]}]]}]], "Output",
 CellChangeTimes->{
  3.8225512257491302`*^9, 3.8226319387140565`*^9, 3.8226383883665643`*^9, 
   3.8226385922186847`*^9, 3.8226387088806944`*^9, 3.8226387875040083`*^9, 
   3.822639063409362*^9, 3.822639143738736*^9, 3.8226398702229743`*^9, 
   3.8226400390230627`*^9, 3.8226414115311794`*^9, 3.8226420587758827`*^9, 
   3.8226422923763666`*^9, 3.8226423279836187`*^9, 3.8226423929933643`*^9, {
   3.8226439510347185`*^9, 3.8226439626823654`*^9}, 3.8226443108180695`*^9, 
   3.822644450722069*^9, 3.822644516862433*^9, 3.8226445709635344`*^9, 
   3.822645339247118*^9, 3.822653733626389*^9, 3.822653847702941*^9, 
   3.822653920661155*^9, 3.8226562892819643`*^9, 3.8226566905148983`*^9, 
   3.822724279960658*^9, 3.822724382288149*^9, 3.823257572385746*^9, 
   3.8232576932847166`*^9, 3.823257838848613*^9, 3.8232579799237165`*^9, 
   3.823258066074289*^9, 3.8232580985401177`*^9, 3.823335191111375*^9, 
   3.8233354551300154`*^9, 3.823335619306324*^9, 3.8233360374294205`*^9, 
   3.8233364979635983`*^9, 3.823336638431611*^9, 3.8233369637446885`*^9, 
   3.8233370205751133`*^9, 3.823337088408761*^9, 3.8233373467531853`*^9, 
   3.8233376881942577`*^9, 3.823337803337618*^9, 3.823337876838005*^9, 
   3.82333840589631*^9, 3.823338542257616*^9, 3.8233386030064535`*^9, 
   3.8233402587225285`*^9, 3.8233409779607415`*^9, 3.8294498409249396`*^9, 
   3.8294499467888613`*^9, 3.8294575959965367`*^9, 3.829458020752733*^9, 
   3.8295329888232403`*^9, 3.829534450017695*^9, 3.829535887008241*^9, 
   3.829536011699853*^9, 3.82953657181971*^9, 3.829543024917365*^9, 
   3.829544418724326*^9, 3.829551101773429*^9, 3.829552901597086*^9, 
   3.829553766909094*^9, 3.829553819099581*^9, 3.829553852943206*^9, 
   3.8296404388545837`*^9, 3.8297074217187853`*^9, 3.8297090381585865`*^9, 
   3.82970913642797*^9, 3.829712513465287*^9, 3.8297155053572836`*^9, 
   3.829854979821094*^9, 3.829856529956891*^9, 3.8387985650980077`*^9, 
   3.8388018700888824`*^9, 3.8388688105122757`*^9, 3.838872042015255*^9, 
   3.838873707929532*^9, 3.83887493525221*^9, 3.838875384554022*^9, {
   3.838879457585025*^9, 3.838879505709942*^9}, 3.8409485332703094`*^9, 
   3.8477733887899046`*^9, 3.8477768498327994`*^9, 3.847781577810177*^9, 
   3.847798004187173*^9, 3.8477983814228444`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"51c49383-ebe6-4aae-8a92-5d271d357bc6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"bb2", "[", "u_", "]"}], "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ScriptCapitalL]F", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], "/", " ", 
   RowBox[{"(", 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", " ", 
        RowBox[{"\[CapitalPhi]", "[", "u", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}]}], "+", 
       RowBox[{
        RowBox[{"f", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"\[CapitalPhi]", "[", "u", "]"}]}], "+", 
          RowBox[{"u", " ", 
           RowBox[{
            SuperscriptBox["\[CapitalPhi]", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
      ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.82263982749268*^9, 3.8226398534060154`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"3996a665-6f8e-481f-a920-8bbeb16ba184"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ScriptCapitalL]F", "\[Prime]",
    MultilineFunction->None], "[", "u", "]"}], 
  RowBox[{"u", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"u", " ", 
      RowBox[{"\[CapitalPhi]", "[", "u", "]"}], " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}], "+", 
     RowBox[{
      RowBox[{"f", "[", "u", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"\[CapitalPhi]", "[", "u", "]"}]}], "+", 
        RowBox[{"u", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalPhi]", "\[Prime]",
           MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}]}], 
    ")"}]}]]], "Output",
 CellChangeTimes->{{3.822639854015242*^9, 3.822639870441478*^9}, 
   3.8226400390543013`*^9, 3.822641411593664*^9, 3.8226420588227463`*^9, 
   3.822642292423232*^9, 3.8226423281085925`*^9, 3.8226423931498623`*^9, {
   3.822643951128446*^9, 3.8226439628073373`*^9}, 3.822644310864934*^9, 
   3.8226444507845545`*^9, 3.8226445169710846`*^9, 3.8226445710572643`*^9, 
   3.822645339340846*^9, 3.8226537337669783`*^9, 3.822653847781043*^9, 
   3.822653920709571*^9, 3.8226562893913136`*^9, 3.822656690615764*^9, 
   3.8227242800527887`*^9, 3.822724382462823*^9, 3.8232575725074215`*^9, 
   3.8232576934093833`*^9, 3.823257839000206*^9, 3.82325798007232*^9, 
   3.8232580662019477`*^9, 3.82325809860295*^9, 3.8233351911826644`*^9, 
   3.8233354565317802`*^9, 3.8233356193837194`*^9, 3.8233360375271606`*^9, 
   3.823336498038663*^9, 3.823336638552292*^9, 3.8233369638284683`*^9, 
   3.8233370206479216`*^9, 3.8233370884656115`*^9, 3.8233373468259907`*^9, 
   3.8233376882420807`*^9, 3.823337803393469*^9, 3.8233378768851533`*^9, 
   3.8233384059461803`*^9, 3.823338542389268*^9, 3.8233386030693007`*^9, 
   3.823340258804313*^9, 3.8233409780046263`*^9, 3.829449840957878*^9, 
   3.8294499468227434`*^9, 3.82945759602778*^9, 3.829458020798992*^9, 
   3.8295329888398705`*^9, 3.8295344500297112`*^9, 3.829535887023896*^9, 
   3.8295360117155027`*^9, 3.829536571857497*^9, 3.8295430249493155`*^9, 
   3.8295444187622595`*^9, 3.8295511017890825`*^9, 3.829552901624218*^9, 
   3.8295537669420056`*^9, 3.8295538191340857`*^9, 3.829553852976117*^9, 
   3.829640438894477*^9, 3.8297074217520175`*^9, 3.829709038190198*^9, 
   3.829709136459304*^9, 3.829712513516985*^9, 3.8297155053729095`*^9, 
   3.8298549798744884`*^9, 3.8298565300037546`*^9, 3.8387985653523264`*^9, 
   3.838801870099851*^9, 3.838868810588956*^9, 3.8388720420920496`*^9, 
   3.8388737080047607`*^9, 3.83887493533*^9, 3.8388753847086077`*^9, {
   3.838879457679087*^9, 3.838879505805441*^9}, 3.840948533283312*^9, 
   3.847773388850134*^9, 3.847776849928545*^9, 3.847781578008648*^9, 
   3.8477980044744067`*^9, 3.847798381509612*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"27ac6d12-ce82-4d01-a28c-0a77ff53c565"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"2334794c-ecc7-4088-8bd3-0597e185ee37"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Some", " ", "notations", " ", "used", " ", "to", " ", "define", " ", 
   "lapse", " ", "function"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8477979192861257`*^9, 3.8477979344363203`*^9}, {
  3.8478574799762115`*^9, 
  3.847857543855657*^9}},ExpressionUUID->"f7f5b1d3-f422-4222-9f7d-\
b7f980b5c31b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalLambda]", "[", "F_", "]"}], "=", 
  RowBox[{
   RowBox[{"12", "/", "\[Alpha]"}], "*", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Alpha]", "*", "F"}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[Alpha]", "*", "F"}]}], ")"}], "^", 
     RowBox[{"(", "4", ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.8220340009203215`*^9, 3.8220340949835644`*^9}, {
  3.8220342635569506`*^9, 3.8220342651975803`*^9}, {3.8220456823773856`*^9, 
  3.8220456829803953`*^9}, {3.8220457705104103`*^9, 3.822045770725586*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"9722efcb-17b6-48d7-ae87-13851833f18a"],

Cell[BoxData[
 FractionBox[
  RowBox[{"12", " ", "F"}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"F", " ", "\[Alpha]"}]}], ")"}], "4"]]], "Output",
 CellChangeTimes->{
  3.8220458136585817`*^9, 3.822045872593108*^9, 3.8220476914093924`*^9, 
   3.822551225815031*^9, 3.822631938762925*^9, 3.8226383884297724`*^9, 
   3.822638592265507*^9, 3.8226387089275584`*^9, 3.8226387887004848`*^9, 
   3.8226390634468975`*^9, 3.8226391438637037`*^9, 3.822639870519584*^9, 
   3.8226400390855436`*^9, 3.8226414116408195`*^9, 3.82264205886961*^9, 
   3.8226422924544725`*^9, 3.8226423282023196`*^9, 3.8226423932435904`*^9, {
   3.822643951237796*^9, 3.8226439629010673`*^9}, 3.8226443109161825`*^9, 
   3.8226444508626604`*^9, 3.8226445170728874`*^9, 3.8226445711666117`*^9, 
   3.822645339434575*^9, 3.8226537338607044`*^9, 3.822653847859149*^9, 
   3.8226539207592015`*^9, 3.822656289500662*^9, 3.822656690717067*^9, 
   3.8227242802180414`*^9, 3.822724382531291*^9, 3.8232575726051593`*^9, 
   3.823257693536045*^9, 3.823257839156788*^9, 3.823257980201976*^9, 
   3.823258066323623*^9, 3.8232580986707706`*^9, 3.823335191257089*^9, 
   3.8233354566773953`*^9, 3.8233356194592266`*^9, 3.8233360376189175`*^9, 
   3.823336498105788*^9, 3.823336638803626*^9, 3.8233369639112473`*^9, 
   3.8233370207117524`*^9, 3.823337088531437*^9, 3.8233373468932233`*^9, 
   3.8233376882880697`*^9, 3.8233378034483256`*^9, 3.823337876934828*^9, 
   3.823338405996045*^9, 3.823338542527899*^9, 3.8233386030942326`*^9, 
   3.8233402588990607`*^9, 3.8233409780485144`*^9, 3.829449841039784*^9, 
   3.829449946856697*^9, 3.829457596054422*^9, 3.8294580208302336`*^9, 
   3.8295329888554916`*^9, 3.8295344500645313`*^9, 3.829535887056569*^9, 
   3.8295360117311935`*^9, 3.8295365718731546`*^9, 3.829543024982193*^9, 
   3.8295444187971582`*^9, 3.829551101824274*^9, 3.8295529016671963`*^9, 
   3.8295537670168056`*^9, 3.829553819164719*^9, 3.829553853010026*^9, 
   3.829640438934372*^9, 3.8297074217852445`*^9, 3.8297090382256083`*^9, 
   3.8297091364910545`*^9, 3.829712513563979*^9, 3.829715505388523*^9, 
   3.829854979907956*^9, 3.8298565300415564`*^9, 3.8387985654700108`*^9, 
   3.8388018701088276`*^9, 3.8388688106677465`*^9, 3.8388720421498957`*^9, 
   3.8388737080804195`*^9, 3.8388749353848553`*^9, 3.838875384813329*^9, {
   3.8388794577698536`*^9, 3.8388795059079323`*^9}, 3.8409485333716774`*^9, 
   3.847773388909975*^9, 3.847776850029278*^9, 3.847781578102399*^9, 
   3.847798004787568*^9, 3.8477983816213136`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"ef9a6d21-765c-41b5-b397-8b544b3231ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalL]", "[", "u_", "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"\[CapitalLambda]", "[", "F", "]"}], "/.", 
    RowBox[{"F", "\[Rule]", 
     RowBox[{
      RowBox[{"1", "/", "\[Alpha]"}], " ", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "*", "qm"}], ")"}], "^", "4"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.82203460008494*^9, 3.822034670975731*^9}, {
  3.8220347079970536`*^9, 3.82203479280597*^9}, {3.822551174042999*^9, 
  3.8225511747777214`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"ea47b5d4-da20-4276-acc0-af4080ca6f20"],

Cell[BoxData[
 FractionBox[
  RowBox[{"12", " ", 
   SuperscriptBox["qm", "4"], " ", 
   SuperscriptBox["u", "4"]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["qm", "4"], " ", 
       SuperscriptBox["u", "4"]}]}], ")"}], "4"], " ", 
   "\[Alpha]"}]]], "Output",
 CellChangeTimes->{
  3.8220346753818913`*^9, 3.822034794290921*^9, 3.822039863891605*^9, 
   3.822043439176861*^9, 3.8220456935267377`*^9, 3.8220458139503336`*^9, 
   3.82204587287546*^9, 3.8220476916925344`*^9, 3.822551226006548*^9, 
   3.822631938820769*^9, 3.822638388492259*^9, 3.822638592312372*^9, 
   3.8226387090056667`*^9, 3.822638788920064*^9, 3.822639063493759*^9, 
   3.822639143910569*^9, 3.822639871790259*^9, 3.8226400391335893`*^9, 
   3.822641412468755*^9, 3.8226420589164753`*^9, 3.8226422925013356`*^9, 
   3.8226423283116684`*^9, 3.822642393321698*^9, {3.8226439513159027`*^9, 
   3.822643962994793*^9}, 3.822644310968155*^9, 3.822644450960394*^9, 
   3.8226445171822376`*^9, 3.8226445712603407`*^9, 3.8226453395439234`*^9, 
   3.8226537339700522`*^9, 3.822653847937254*^9, 3.822653921596379*^9, 
   3.822656289610012*^9, 3.822656690826414*^9, 3.822724280505709*^9, 
   3.8227243826150675`*^9, 3.823257573200571*^9, 3.8232576936647015`*^9, 
   3.8232578393163633`*^9, 3.8232579803545656`*^9, 3.8232580664622526`*^9, 
   3.8232580987375903`*^9, 3.8233351916723995`*^9, 3.8233354567721443`*^9, 
   3.8233356195296803`*^9, 3.8233360377096767`*^9, 3.8233364981775637`*^9, 
   3.823336639045985*^9, 3.8233369640020075`*^9, 3.8233370207825675`*^9, 
   3.8233370885992584`*^9, 3.823337346964088*^9, 3.8233376884042277`*^9, 
   3.8233378035031815`*^9, 3.823337878139021*^9, 3.8233384060508986`*^9, 
   3.823338542661544*^9, 3.823338603171028*^9, 3.8233402591543903`*^9, 
   3.8233409780940304`*^9, 3.8294498410757217`*^9, 3.8294499468896275`*^9, 
   3.8294575960956078`*^9, 3.829458020867984*^9, 3.829532988953656*^9, 
   3.8295344500801554`*^9, 3.8295358870878553`*^9, 3.8295360118251996`*^9, 
   3.8295365719004693`*^9, 3.829543025059022*^9, 3.829544418834032*^9, 
   3.829551101853772*^9, 3.829552901700368*^9, 3.829553767049717*^9, 
   3.8295538191991267`*^9, 3.829553853042939*^9, 3.8296404390068645`*^9, 
   3.829707421822184*^9, 3.8297090382568803`*^9, 3.82970913652639*^9, 
   3.829712513599779*^9, 3.8297155054776936`*^9, 3.8298549799433007`*^9, 
   3.829856530088395*^9, 3.838798565590688*^9, 3.8388018701337614`*^9, 
   3.8388688107450557`*^9, 3.83887204221623*^9, 3.8388737081689377`*^9, 
   3.8388749354641514`*^9, 3.838875384922039*^9, {3.8388794578695903`*^9, 
   3.8388795060044127`*^9}, 3.8409485384377785`*^9, 3.847773388974736*^9, 
   3.847776850131008*^9, 3.847781578200137*^9, 3.847798005071808*^9, 
   3.847798381717057*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"779ea79f-c746-4fea-b1aa-e0441a4ad52a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalLambda]F", "[", "F_", "]"}], "=", " ", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"\[CapitalLambda]", "[", "F", "]"}], ",", "F"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.822034238351782*^9, 3.8220342524558296`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"58d04229-66dd-4a06-8e42-592e453079bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"48", " ", "F", " ", "\[Alpha]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"F", " ", "\[Alpha]"}]}], ")"}], "5"]]}], "+", 
  FractionBox["12", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"F", " ", "\[Alpha]"}]}], ")"}], "4"]]}]], "Output",
 CellChangeTimes->{{3.8220342542532673`*^9, 3.822034270558905*^9}, 
   3.8220398639853535`*^9, 3.822043439258269*^9, 3.8220456935902042`*^9, 
   3.8220458140335083`*^9, 3.8220458729462833`*^9, 3.822047692901267*^9, 
   3.8225512260884266`*^9, 3.822631938831777*^9, 3.822638388539121*^9, 
   3.8226385923592367`*^9, 3.8226387090681505`*^9, 3.8226387890294137`*^9, 
   3.8226390635250063`*^9, 3.822639143973053*^9, 3.8226398719308505`*^9, 
   3.822640039164846*^9, 3.822641412602651*^9, 3.8226420589477167`*^9, 
   3.822642292548199*^9, 3.8226423284210167`*^9, 3.822642393399803*^9, {
   3.822643951409631*^9, 3.822643963104142*^9}, 3.8226443110150194`*^9, 
   3.8226444510541205`*^9, 3.822644517269624*^9, 3.8226445713546357`*^9, 
   3.822645339637652*^9, 3.822653734095022*^9, 3.822653847937254*^9, 
   3.8226539217006483`*^9, 3.8226562897193584`*^9, 3.8226566909319835`*^9, 
   3.8227242805839987`*^9, 3.822724384023303*^9, 3.823257573362138*^9, 
   3.823257693917028*^9, 3.8232578396404963`*^9, 3.8232579804961867`*^9, 
   3.823258066592904*^9, 3.8232580987974324`*^9, 3.8233351917468877`*^9, 
   3.8233354568688884`*^9, 3.8233356195409718`*^9, 3.8233360377964473`*^9, 
   3.8233364982431364`*^9, 3.8233366391616793`*^9, 3.8233369640907745`*^9, 
   3.8233370208503857`*^9, 3.823337088676054*^9, 3.823337347034913*^9, 
   3.8233376884431944`*^9, 3.823337803556006*^9, 3.8233378782337704`*^9, 
   3.8233384060977755`*^9, 3.8233385429447937`*^9, 3.8233386031969595`*^9, 
   3.8233402592491384`*^9, 3.8233409781374264`*^9, 3.829449841109599*^9, 
   3.8294499469464135`*^9, 3.8294575961268544`*^9, 3.829458020914855*^9, 
   3.8295329938883724`*^9, 3.829534450192486*^9, 3.82953588710347*^9, 
   3.82953601184507*^9, 3.8295365719344835`*^9, 3.829543025109869*^9, 
   3.829544418863984*^9, 3.829551101869426*^9, 3.829552901734229*^9, 
   3.829553767083626*^9, 3.829553819234409*^9, 3.829553853116742*^9, 
   3.829640439046073*^9, 3.8297074218519077`*^9, 3.829709038290218*^9, 
   3.829709136591281*^9, 3.8297125136577573`*^9, 3.8297155054997983`*^9, 
   3.8298549799902015`*^9, 3.82985653012615*^9, 3.8387985656924176`*^9, 
   3.8388018701447315`*^9, 3.838868810826511*^9, 3.8388720422754917`*^9, 
   3.83887371009468*^9, 3.8388749355289793`*^9, 3.8388753850098047`*^9, {
   3.838879457958356*^9, 3.8388795061005397`*^9}, 3.8409485386707935`*^9, 
   3.8477733890345807`*^9, 3.8477768502746263`*^9, 3.847781578300872*^9, 
   3.8477980053570547`*^9, 3.8477983818277607`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"f0d3c84c-13db-4852-9cef-c35b0bdbf844"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalL]F", "[", "u_", "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"\[CapitalLambda]F", "[", "F", "]"}], "/.", 
    RowBox[{"F", "\[Rule]", 
     RowBox[{
      RowBox[{"1", "/", "\[Alpha]"}], " ", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "*", "qm"}], ")"}], "^", "4"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8220348499308357`*^9, 3.8220348512283387`*^9}, {
  3.822551181287763*^9, 3.8225511818819695`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"2ea4688f-221f-478d-a6b0-61fee2de6cf2"],

Cell[BoxData[
 FractionBox[
  RowBox[{"12", "-", 
   RowBox[{"36", " ", 
    SuperscriptBox["qm", "4"], " ", 
    SuperscriptBox["u", "4"]}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["qm", "4"], " ", 
      SuperscriptBox["u", "4"]}]}], ")"}], "5"]]], "Output",
 CellChangeTimes->{
  3.8220348595319595`*^9, 3.822039864079103*^9, 3.8220434404729834`*^9, 
   3.8220456936480494`*^9, 3.8220458152013483`*^9, 3.8220458741323957`*^9, 
   3.822047693137635*^9, 3.8225512261574636`*^9, 3.822631938884383*^9, 
   3.822638388586025*^9, 3.8226385924061003`*^9, 3.822638709115015*^9, 
   3.8226387891231413`*^9, 3.822639063564026*^9, 3.8226391440199175`*^9, 
   3.822639872024579*^9, 3.822640039211727*^9, 3.822641412649479*^9, 
   3.822642058994582*^9, 3.822642292595063*^9, 3.8226423285147457`*^9, 
   3.8226423934935317`*^9, {3.822643951488062*^9, 3.8226439631978703`*^9}, 
   3.822644311077504*^9, 3.822644451147852*^9, 3.8226445173892965`*^9, 
   3.8226445714483633`*^9, 3.822645339871971*^9, 3.8226537342481174`*^9, 
   3.82265384801536*^9, 3.822653921733946*^9, 3.8226562898287077`*^9, 
   3.8226566910413356`*^9, 3.822724280661471*^9, 3.8227243841649246`*^9, 
   3.8232575734718447`*^9, 3.8232576940795937`*^9, 3.823257839815028*^9, 
   3.823257980643793*^9, 3.823258066722559*^9, 3.823258098860263*^9, 
   3.823335191828354*^9, 3.8233354569656324`*^9, 3.8233356196161985`*^9, 
   3.823336037891197*^9, 3.823336498316794*^9, 3.823336639289341*^9, 
   3.8233369641845255`*^9, 3.8233370209261847`*^9, 3.82333708875385*^9, 
   3.823337347102733*^9, 3.8233376884830527`*^9, 3.8233378036108594`*^9, 
   3.823337878296604*^9, 3.8233384061436524`*^9, 3.823338543078437*^9, 
   3.823338603273755*^9, 3.8233402593458805`*^9, 3.823340979329488*^9, 
   3.829449841143508*^9, 3.829449946987426*^9, 3.829457596163314*^9, 
   3.8294580209460983`*^9, 3.8295329940186186`*^9, 3.829534450292777*^9, 
   3.829535887187733*^9, 3.8295360167564135`*^9, 3.829536571957636*^9, 
   3.8295430251447587`*^9, 3.8295444188988867`*^9, 3.829551101908326*^9, 
   3.8295529017733183`*^9, 3.8295537671165376`*^9, 3.8295538192675834`*^9, 
   3.8295538531486564`*^9, 3.8296404390879607`*^9, 3.8297074218842735`*^9, 
   3.8297090383699803`*^9, 3.829709136665928*^9, 3.8297125137043653`*^9, 
   3.8297155055779085`*^9, 3.829854980021412*^9, 3.829856530173023*^9, 
   3.838798565801126*^9, 3.8388018701716595`*^9, 3.8388688109078054`*^9, 
   3.8388720423433094`*^9, 3.838873710280184*^9, 3.8388749355997887`*^9, 
   3.8388753851070566`*^9, {3.8388794580521107`*^9, 3.8388795061992016`*^9}, 
   3.840948538761732*^9, 3.8477733891024065`*^9, 3.8477768503743615`*^9, 
   3.8477815783896337`*^9, 3.8477980056023893`*^9, 3.847798381917522*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"e68bd559-4404-40cf-b886-82d362b5b369"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalLambda]FF", "[", "F_", "]"}], "=", " ", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"\[CapitalLambda]F", "[", "F", "]"}], ",", "F"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8220342880189743`*^9, 3.8220342996171536`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"08662ee9-d486-4890-b991-405dcfa84809"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"240", " ", "F", " ", 
    SuperscriptBox["\[Alpha]", "2"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"F", " ", "\[Alpha]"}]}], ")"}], "6"]], "-", 
  FractionBox[
   RowBox[{"96", " ", "\[Alpha]"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"F", " ", "\[Alpha]"}]}], ")"}], "5"]]}]], "Output",
 CellChangeTimes->{
  3.822034301305272*^9, 3.822039864173851*^9, 3.822043440678434*^9, 
   3.822045696433693*^9, 3.822045815403807*^9, 3.8220458743458242`*^9, 
   3.82204769333012*^9, 3.8225512262265387`*^9, 3.822631938896351*^9, 
   3.822638388648507*^9, 3.822638592453002*^9, 3.8226387091775*^9, 
   3.8226387892168694`*^9, 3.8226390636108875`*^9, 3.822639144066781*^9, 
   3.822639872118306*^9, 3.8226400392273183`*^9, 3.8226414127119637`*^9, 
   3.8226420590414453`*^9, 3.822642292626305*^9, 3.822642328624094*^9, 
   3.822642393571638*^9, {3.822643951566169*^9, 3.8226439633072186`*^9}, 
   3.82264431112147*^9, 3.8226444512385354`*^9, 3.822644517489545*^9, 
   3.8226445715420923`*^9, 3.822645340075048*^9, 3.822653734373086*^9, 
   3.8226538481715717`*^9, 3.8226539217496033`*^9, 3.8226562899380555`*^9, 
   3.822656691150687*^9, 3.82272428073627*^9, 3.8227243842606697`*^9, 
   3.8232575735825686`*^9, 3.823257694205258*^9, 3.823257839980586*^9, 
   3.823257980894124*^9, 3.823258066941971*^9, 3.8232580989240923`*^9, 
   3.8233351919038258`*^9, 3.823335456977603*^9, 3.8233356196875305`*^9, 
   3.8233360379829545`*^9, 3.823336498382593*^9, 3.8233366394209924`*^9, 
   3.82333696427728*^9, 3.8233370210039797`*^9, 3.8233370888356323`*^9, 
   3.823337347177537*^9, 3.823337688524805*^9, 3.8233378036627626`*^9, 
   3.823337878350463*^9, 3.8233384061895304`*^9, 3.8233385432021093`*^9, 
   3.8233386033006845`*^9, 3.8233402594346843`*^9, 3.823340979407281*^9, 
   3.829449841177417*^9, 3.8294499470292873`*^9, 3.829457596195667*^9, 
   3.8294580209838676`*^9, 3.8295329940342264`*^9, 3.829534450336718*^9, 
   3.829535892193282*^9, 3.8295360168831053`*^9, 3.8295365719732933`*^9, 
   3.829543025178666*^9, 3.829544418929776*^9, 3.8295511019396005`*^9, 
   3.8295529018086405`*^9, 3.829553767150447*^9, 3.829553819349592*^9, 
   3.8295538531805716`*^9, 3.8296404391338377`*^9, 3.8297074218998966`*^9, 
   3.8297090384054856`*^9, 3.829709136709176*^9, 3.82971251374806*^9, 
   3.8297155057003603`*^9, 3.8298549800592213`*^9, 3.829856530219882*^9, 
   3.838798565938758*^9, 3.838801870181633*^9, 3.8388688109852943`*^9, 
   3.838872042406148*^9, 3.8388737103819256`*^9, 3.8388749356616244`*^9, 
   3.838875385205795*^9, {3.838879458142445*^9, 3.8388795062871885`*^9}, 
   3.840948538842027*^9, 3.8477733892351484`*^9, 3.8477768504641237`*^9, 
   3.8477815784774017`*^9, 3.8477980057889247`*^9, 3.8477983820092773`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"cda9b8d5-f3e1-4bc9-a4df-317a3db78ee3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalL]FF", "[", "u_", "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"\[CapitalLambda]FF", "[", "F", "]"}], "/.", 
    RowBox[{"F", "\[Rule]", 
     RowBox[{
      RowBox[{"1", "/", "\[Alpha]"}], " ", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "*", "qm"}], ")"}], "^", "4"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8220349096712103`*^9, 3.8220349132196465`*^9}, {
  3.8225511870411644`*^9, 3.822551187870878*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"19cfb46c-6d50-4f87-85b5-a593e92ea396"],

Cell[BoxData[
 FractionBox[
  RowBox[{"48", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["qm", "4"], " ", 
      SuperscriptBox["u", "4"]}]}], ")"}], " ", "\[Alpha]"}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["qm", "4"], " ", 
      SuperscriptBox["u", "4"]}]}], ")"}], "6"]]], "Output",
 CellChangeTimes->{
  3.822034917907902*^9, 3.82203986426361*^9, 3.8220434408888717`*^9, 
   3.8220456966301675`*^9, 3.8220458156092577`*^9, 3.822045874525345*^9, 
   3.82204769344681*^9, 3.8225512262924213`*^9, 3.82263193894867*^9, 
   3.822638388695334*^9, 3.8226385924998674`*^9, 3.8226387092399845`*^9, 
   3.8226387893105974`*^9, 3.82263906364213*^9, 3.82263914526038*^9, 
   3.822639872196412*^9, 3.8226400400864954`*^9, 3.822641412758828*^9, 
   3.822642059088311*^9, 3.822642292673171*^9, 3.8226423288554516`*^9, 
   3.822642393665367*^9, {3.822643951659897*^9, 3.822643963624812*^9}, 
   3.822644311168334*^9, 3.822644451332264*^9, 3.822644517606091*^9, 
   3.8226445717607903`*^9, 3.822645340184696*^9, 3.822653734529297*^9, 
   3.8226538482496767`*^9, 3.822653921780808*^9, 3.8226562901723747`*^9, 
   3.8226566912444077`*^9, 3.822724280814061*^9, 3.822724384352424*^9, 
   3.823257573681286*^9, 3.8232576943369083`*^9, 3.8232578401650944`*^9, 
   3.8232579810387373`*^9, 3.8232580670706277`*^9, 3.823258098990913*^9, 
   3.82333519427367*^9, 3.823335457070357*^9, 3.823335619857561*^9, 
   3.823336038076707*^9, 3.823336498475339*^9, 3.823336639547659*^9, 
   3.8233369645096655`*^9, 3.8233370210787826`*^9, 3.8233370889044504`*^9, 
   3.82333734725434*^9, 3.823337688565772*^9, 3.8233378037156143`*^9, 
   3.823337878409305*^9, 3.8233384062354107`*^9, 3.8233385433287706`*^9, 
   3.8233386033794775`*^9, 3.823340259521415*^9, 3.823340979464132*^9, 
   3.829449841213359*^9, 3.829449947068184*^9, 3.8294575962269244`*^9, 
   3.829458021030718*^9, 3.829532994135477*^9, 3.8295344504306555`*^9, 
   3.829535892399119*^9, 3.8295360169636087`*^9, 3.8295365720201635`*^9, 
   3.8295430252155695`*^9, 3.8295444189646835`*^9, 3.829551102000513*^9, 
   3.829552901840319*^9, 3.8295537671883464`*^9, 3.8295538193839655`*^9, 
   3.829553853219289*^9, 3.8296404391751204`*^9, 3.829707421934352*^9, 
   3.829709038439644*^9, 3.8297091367424746`*^9, 3.8297125137793074`*^9, 
   3.829715505778496*^9, 3.8298549801060514`*^9, 3.8298565302576942`*^9, 
   3.8387985660694094`*^9, 3.838801870205569*^9, 3.8388688110665903`*^9, 
   3.8388720425028887`*^9, 3.8388737104776754`*^9, 3.8388749357364244`*^9, 
   3.8388753853035316`*^9, {3.8388794582424774`*^9, 3.838879506377469*^9}, 
   3.8409485389291334`*^9, 3.847773389300976*^9, 3.8477768505578756`*^9, 
   3.8477815785771475`*^9, 3.8477980060083413`*^9, 3.847798382106018*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"e67943ba-8298-41e7-8e18-572def2bf659"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPhi]", "[", "u_", "]"}], "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"\[CapitalLambda]F", "[", "F", "]"}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"\[CapitalLambda]FF", "[", "F", "]"}], "*", "F"}]}], "]"}], "/.", 
   RowBox[{"F", "\[Rule]", 
    RowBox[{
     RowBox[{"1", "/", "\[Alpha]"}], " ", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "*", "qm"}], ")"}], "^", "4"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.822034980762932*^9, 3.8220349842014422`*^9}, {
   3.822035039989151*^9, 3.8220351015872817`*^9}, 3.8220457982991557`*^9, {
   3.822551190314763*^9, 3.8225511914752197`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"f45df3cd-d777-4256-b860-8ed10a5b00fc"],

Cell[BoxData[
 FractionBox[
  RowBox[{"12", "+", 
   RowBox[{"36", " ", 
    SuperscriptBox["qm", "4"], " ", 
    SuperscriptBox["u", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["qm", "4"], " ", 
       SuperscriptBox["u", "4"]}]}], ")"}]}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["qm", "4"], " ", 
      SuperscriptBox["u", "4"]}]}], ")"}], "6"]]], "Output",
 CellChangeTimes->{
  3.8220351065953035`*^9, 3.8220398643623457`*^9, 3.82204344097863*^9, 
   3.8220456967917356`*^9, 3.8220458156990175`*^9, 3.822045874612112*^9, 
   3.8220476935505314`*^9, 3.822551226485384*^9, 3.8226319390118227`*^9, 
   3.8226383887421985`*^9, 3.8226385925310707`*^9, 3.82263870930247*^9, 
   3.8226387894043255`*^9, 3.8226390636734123`*^9, 3.8226391454009705`*^9, 
   3.822639872290141*^9, 3.822640040195898*^9, 3.8226414128056927`*^9, 
   3.8226420591195517`*^9, 3.8226422927200794`*^9, 3.822642328980427*^9, 
   3.822642393759094*^9, {3.8226439517380037`*^9, 3.8226439637185397`*^9}, 
   3.822644311215198*^9, 3.8226444516290665`*^9, 3.8226445179405365`*^9, 
   3.8226445719638677`*^9, 3.8226453402784243`*^9, 3.8226537348417196`*^9, 
   3.822653848343404*^9, 3.822653921827712*^9, 3.82265629029735*^9, 
   3.822656691447484*^9, 3.8227242808948836`*^9, 3.822724384452157*^9, 
   3.823257573796975*^9, 3.8232576944585795`*^9, 3.823257840339627*^9, 
   3.82325798119133*^9, 3.823258067200281*^9, 3.823258099057737*^9, 
   3.823335194630726*^9, 3.823335457151143*^9, 3.8233356199349427`*^9, 
   3.823336038166469*^9, 3.8233364985501785`*^9, 3.823336639675321*^9, 
   3.8233369646094017`*^9, 3.8233370211595683`*^9, 3.8233370889832425`*^9, 
   3.8233373473321776`*^9, 3.8233376886096554`*^9, 3.8233378037716107`*^9, 
   3.8233378784671526`*^9, 3.823338406288269*^9, 3.8233385434713926`*^9, 
   3.8233386035131216`*^9, 3.8233402596181583`*^9, 3.823340979518987*^9, 
   3.8294498412523575`*^9, 3.8294499471140604`*^9, 3.8294575963423905`*^9, 
   3.829458021068469*^9, 3.8295329942357187`*^9, 3.829534450530628*^9, 
   3.8295358924945936`*^9, 3.829536017046858*^9, 3.8295365720735626`*^9, 
   3.829543025337269*^9, 3.8295444190614614`*^9, 3.8295511020720415`*^9, 
   3.829552901871563*^9, 3.829553767228299*^9, 3.829553819417244*^9, 
   3.8295538532551904`*^9, 3.8296404392227397`*^9, 3.8297074220584526`*^9, 
   3.829709038472125*^9, 3.8297091367756844`*^9, 3.8297125138421373`*^9, 
   3.8297155058631372`*^9, 3.8298549801438026`*^9, 3.8298565303045387`*^9, 
   3.8387985662010555`*^9, 3.8388018702788854`*^9, 3.838868811152593*^9, 
   3.838872042572702*^9, 3.8388737105813937`*^9, 3.838874935860305*^9, 
   3.8388753854112434`*^9, {3.8388794583451424`*^9, 3.838879506465375*^9}, 
   3.840948539008589*^9, 3.847773389361794*^9, 3.847776850648633*^9, 
   3.8477815786858582`*^9, 3.8477980062018657`*^9, 3.8477983822197137`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"d2124e04-0a8c-4d05-ad2b-76b1ffc0ad63"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPhi]\[ScriptCapitalL]F", "[", "u_", "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"\[CapitalPhi]", "[", "u", "]"}], "/", 
    RowBox[{"\[ScriptCapitalL]F", "[", "u", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.822045840554516*^9, 3.8220458601804066`*^9}, {
  3.8220476436033573`*^9, 3.8220476495051713`*^9}, {3.8225511941066217`*^9, 
  3.822551199961973*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"81970bb8-39b9-49d6-851e-503b73e77bce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "7"}], "+", 
  FractionBox["10", 
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox["qm", "4"], " ", 
     SuperscriptBox["u", "4"]}]}]], "+", 
  FractionBox["2", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["qm", "4"], " ", 
     SuperscriptBox["u", "4"]}]}]]}]], "Output",
 CellChangeTimes->{
  3.8220458746899047`*^9, 3.822047693649276*^9, 3.8225512265743046`*^9, 
   3.822631939066778*^9, 3.8226383888046856`*^9, 3.822638592577935*^9, 
   3.822638709364956*^9, 3.8226387895136786`*^9, 3.822639063720277*^9, 
   3.822639145464277*^9, 3.8226398723842916`*^9, 3.8226400402427044`*^9, 
   3.8226414140245743`*^9, 3.822642059166416*^9, 3.8226422927669387`*^9, 
   3.822642329086114*^9, 3.8226423938528223`*^9, {3.8226439518161097`*^9, 
   3.8226439638278894`*^9}, 3.822644311262061*^9, 3.822644451738416*^9, 
   3.8226445180553017`*^9, 3.822644572073217*^9, 3.8226453403877745`*^9, 
   3.822653734966689*^9, 3.8226538484215083`*^9, 3.8226539218745337`*^9, 
   3.8226562904066935`*^9, 3.822656691556833*^9, 3.8227242809806175`*^9, 
   3.822724384550894*^9, 3.8232575739146605`*^9, 3.823257694599206*^9, 
   3.823257840576995*^9, 3.823257981347911*^9, 3.8232580673309307`*^9, 
   3.823258099125556*^9, 3.8233351947663665`*^9, 3.823335457237912*^9, 
   3.823335620020419*^9, 3.823336038261218*^9, 3.8233364986299305`*^9, 
   3.823336640024397*^9, 3.8233369646981664`*^9, 3.8233370212403545`*^9, 
   3.8233370891787243`*^9, 3.8233373474109707`*^9, 3.8233376886574745`*^9, 
   3.8233378038291893`*^9, 3.823337878540958*^9, 3.8233384063800263`*^9, 
   3.8233385436160083`*^9, 3.8233386035849285`*^9, 3.82334025972288*^9, 
   3.823340979591791*^9, 3.8294498413648963`*^9, 3.8294499472019567`*^9, 
   3.8294575964285254`*^9, 3.8294580211632857`*^9, 3.8295329943359604`*^9, 
   3.8295344506465583`*^9, 3.82953589259749*^9, 3.8295360171405163`*^9, 
   3.829536572128517*^9, 3.829543025452978*^9, 3.8295444191502485`*^9, 
   3.8295511021501837`*^9, 3.8295529019104843`*^9, 3.8295537672890773`*^9, 
   3.8295538194498854`*^9, 3.829553853306057*^9, 3.829640439362423*^9, 
   3.8297074221586895`*^9, 3.8297090385189934`*^9, 3.829709136823082*^9, 
   3.8297125138890066`*^9, 3.829715505947737*^9, 3.829854980306529*^9, 
   3.8298565303579316`*^9, 3.8387985664114943`*^9, 3.838801870338235*^9, 
   3.8388688112477093`*^9, 3.838872042651492*^9, 3.8388737106787043`*^9, 
   3.8388749359301147`*^9, 3.8388753855448866`*^9, {3.8388794584909797`*^9, 
   3.8388795065589113`*^9}, 3.8409485391033707`*^9, 3.8477733894286165`*^9, 
   3.8477768507354045`*^9, 3.847781578792573*^9, 3.847798006399372*^9, 
   3.847798382333417*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"7128e59f-e7df-45f8-910e-a3b0f2267f61"]
}, Open  ]],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"(*", 
   RowBox[{
   "Lapse", " ", "function", " ", "for", " ", "massive", " ", "particles"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.847796029554783*^9, 3.847796049050564*^9}, {
   3.8477970991403127`*^9, 3.8477971159578934`*^9}, 
   3.8478576426651087`*^9},ExpressionUUID->"3fa4ef55-419b-4e34-8ddc-\
dedc40f48097"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "u_", "]"}], "=", 
  RowBox[{"1", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "u"}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"qm", "*", "u"}]}], ")"}], "^", "3"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8225514291334095`*^9, 3.822551456548113*^9}, {
  3.8477960173332157`*^9, 3.847796025165301*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"a867f69a-e1d1-4fb5-90f8-8a9a98109c81"],

Cell[BoxData[
 RowBox[{"1", "-", 
  FractionBox[
   RowBox[{"2", " ", "u"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"qm", " ", "u"}]}], ")"}], "3"]]}]], "Output",
 CellChangeTimes->{
  3.8225514574195385`*^9, 3.8226319391216297`*^9, 3.8226383889498973`*^9, 
   3.822638592624799*^9, 3.8226387094274406`*^9, 3.8226387896074047`*^9, 
   3.8226390637671456`*^9, 3.822639145526761*^9, 3.8226398724623985`*^9, 
   3.822640040289568*^9, 3.8226414141026793`*^9, 3.8226420592132797`*^9, 
   3.822642292812457*^9, 3.822642329185335*^9, 3.8226423940558996`*^9, {
   3.822643951925462*^9, 3.8226439639372387`*^9}, 3.8226443113089247`*^9, 
   3.8226444518165216`*^9, 3.822644518164652*^9, 3.8226445721669455`*^9, 
   3.822645340481501*^9, 3.822653735091657*^9, 3.8226538484996147`*^9, 
   3.822653921905777*^9, 3.8226562905160427`*^9, 3.8226566916818023`*^9, 
   3.8227242810564146`*^9, 3.8227243846536183`*^9, 3.8232575740213766`*^9, 
   3.8232576947408266`*^9, 3.8232578407505302`*^9, 3.8232579815084825`*^9, 
   3.823258067478538*^9, 3.823258099192377*^9, 3.823335194917966*^9, 
   3.823335457322689*^9, 3.82333562008425*^9, 3.823336038345994*^9, 
   3.8233364986997805`*^9, 3.823336640158044*^9, 3.8233369647879286`*^9, 
   3.8233370213929505`*^9, 3.823337089257518*^9, 3.8233373475665693`*^9, 
   3.823337688724306*^9, 3.823337803882614*^9, 3.8233378785988045`*^9, 
   3.823338406429892*^9, 3.823338543762619*^9, 3.8233386036098623`*^9, 
   3.823340259824609*^9, 3.823340979636671*^9, 3.829449841397646*^9, 
   3.8294499472358785`*^9, 3.8294575964652414`*^9, 3.82945802124691*^9, 
   3.82953299436928*^9, 3.829534450677452*^9, 3.8295358926252546`*^9, 
   3.8295360171637096`*^9, 3.8295365771347113`*^9, 3.8295430254858446`*^9, 
   3.8295444191881485`*^9, 3.8295511021698265`*^9, 3.829552901950401*^9, 
   3.829553767337947*^9, 3.829553819500807*^9, 3.8295538533379703`*^9, 
   3.829640439409086*^9, 3.829707422194785*^9, 3.8297090385724554`*^9, 
   3.8297091368572955`*^9, 3.8297125139312096`*^9, 3.82971550596338*^9, 
   3.8298549803599677`*^9, 3.829856530389146*^9, 3.8387985665391517`*^9, 
   3.8388018703462143`*^9, 3.838868811325139*^9, 3.8388720427166634`*^9, 
   3.838873710775445*^9, 3.8388749360004387`*^9, 3.8388753856525774`*^9, {
   3.838879458588619*^9, 3.8388795066957226`*^9}, 3.840948539173087*^9, 
   3.8477733894884596`*^9, 3.847776850826162*^9, 3.8477815788948126`*^9, 
   3.847798006593852*^9, 3.8477983824620657`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"39a4916e-6af3-4f71-86a7-63133fd98b52"]
}, Open  ]],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"(*", 
   RowBox[{
   "Lapse", " ", "function", " ", "for", " ", "photons", " ", "moving", " ", 
    "in", " ", "the", " ", "effective", " ", "geometry"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.847797123884246*^9, 3.8477971390764637`*^9}, {
  3.847857652912841*^9, 
  3.847857666576174*^9}},ExpressionUUID->"567dbf66-9e91-4503-a7a8-\
30130c765560"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ff", "[", "u_", "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"f", "[", "u", "]"}], "/", 
    RowBox[{"\[ScriptCapitalL]F", "[", "u", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8158283579567595`*^9, 3.815828362377522*^9}, {
   3.818912661556039*^9, 3.818912664327525*^9}, 3.818919123237368*^9, 
   3.8197007284021435`*^9, 3.8197008661216793`*^9, {3.819970598093425*^9, 
   3.8199706120749636`*^9}, {3.820574122753263*^9, 3.820574144495554*^9}, {
   3.8207522476605053`*^9, 3.82075225022583*^9}, 3.8209150586742153`*^9, {
   3.820915235388841*^9, 3.8209153326614866`*^9}, 3.8211692688301425`*^9, {
   3.8211829489032516`*^9, 3.8211829796930485`*^9}, {3.821183013178269*^9, 
   3.821183015681803*^9}, 3.821253320563572*^9, 3.821253508344393*^9, 
   3.8212536598785667`*^9, 3.821270731729426*^9, 3.8220376494599457`*^9, {
   3.82204413213743*^9, 3.822044180860957*^9}, {3.822643827621583*^9, 
   3.8226438411963043`*^9}, {3.8226438750104294`*^9, 
   3.8226438795588856`*^9}, {3.8226444760791674`*^9, 3.822644482059235*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"578cc9a6-73a6-4ebc-a762-c4c85f6de009"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["qm", "4"], " ", 
       SuperscriptBox["u", "4"]}]}], ")"}], "5"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{"2", " ", "u"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"qm", " ", "u"}]}], ")"}], "3"]]}], ")"}]}], 
  RowBox[{"12", "-", 
   RowBox[{"36", " ", 
    SuperscriptBox["qm", "4"], " ", 
    SuperscriptBox["u", "4"]}]}]]], "Output",
 CellChangeTimes->{{3.8226439520035667`*^9, 3.822643964046588*^9}, 
   3.8226443113557887`*^9, 3.8226444519102497`*^9, 3.8226444828253345`*^9, 
   3.8226445182896214`*^9, 3.822644572307539*^9, 3.8226453407158227`*^9, 
   3.822653735216628*^9, 3.8226538497864494`*^9, 3.822653923249194*^9, 
   3.8226562906832995`*^9, 3.822656691806774*^9, 3.822724281227993*^9, 
   3.822724384796237*^9, 3.823257574266721*^9, 3.8232576951267953`*^9, 
   3.8232578409320436`*^9, 3.8232579816860085`*^9, 3.823258067649081*^9, 
   3.8232580993389854`*^9, 3.8233351951902456`*^9, 3.823335457572029*^9, 
   3.823335620187998*^9, 3.8233360387529173`*^9, 3.8233364987675686`*^9, 
   3.823336640420349*^9, 3.823336964918583*^9, 3.8233370215385656`*^9, 
   3.823337089382187*^9, 3.8233373477221556`*^9, 3.823337688823045*^9, 
   3.8233378039429517`*^9, 3.8233378787144985`*^9, 3.8233384065665317`*^9, 
   3.8233385441456013`*^9, 3.82333860374251*^9, 3.8233402599831886`*^9, 
   3.823340979773307*^9, 3.829449841507353*^9, 3.8294499473439684`*^9, 
   3.8294575965710917`*^9, 3.8294580213692975`*^9, 3.829532994472344*^9, 
   3.829534450777769*^9, 3.8295358927291775`*^9, 3.829536017263977*^9, 
   3.829536577270889*^9, 3.829543025636465*^9, 3.829544419324781*^9, 
   3.8295511022700653`*^9, 3.829552902016708*^9, 3.8295537673908052`*^9, 
   3.829553819603861*^9, 3.829553853449671*^9, 3.8296404395403385`*^9, 
   3.8297074223054714`*^9, 3.829709038688074*^9, 3.8297091369624367`*^9, 
   3.8297125140425973`*^9, 3.8297155060636225`*^9, 3.8298549804910755`*^9, 
   3.829856530558441*^9, 3.838798566709696*^9, 3.838801870457427*^9, 
   3.838868811535489*^9, 3.8388720429535418`*^9, 3.8388737109011087`*^9, 
   3.8388749361450496`*^9, 3.8388753859303904`*^9, {3.8388794586950455`*^9, 
   3.8388795068014393`*^9}, 3.8409485392801476`*^9, 3.8477733897089148`*^9, 
   3.8477768509907255`*^9, 3.8477815791601067`*^9, 3.84779800686565*^9, 
   3.847798382742317*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"3364fe2d-6c1b-491c-8595-492ba32a751b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"dff", "[", "u_", "]"}], "=", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"ff", "[", "u", "]"}], ",", "u"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.820580591769364*^9, 3.8205806071488*^9}, {
   3.8205806840117397`*^9, 3.820580687425756*^9}, {3.8205807885567107`*^9, 
   3.8205807909585657`*^9}, {3.8205808576145067`*^9, 3.820580860662032*^9}, {
   3.8205809369480953`*^9, 3.8205809506674986`*^9}, {3.8205809855228114`*^9, 
   3.8205809878178744`*^9}, {3.820736956425756*^9, 3.820736958459341*^9}, {
   3.8207370170019765`*^9, 3.8207370230539765`*^9}, {3.8207371379954023`*^9, 
   3.820737142019166*^9}, 3.8207372146166906`*^9, 3.8209159124261055`*^9, 
   3.821253341411769*^9, 3.821253663216062*^9, {3.822643842592057*^9, 
   3.8226438506547394`*^9}, 3.822643880933215*^9, {3.82264448623242*^9, 
   3.822644496036434*^9}, {3.8226445544141865`*^9, 3.8226445565863905`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"60517e9f-9b41-4c96-8304-67009c5f2b1a"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["qm", "4"], " ", 
        SuperscriptBox["u", "4"]}]}], ")"}], "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"6", " ", "qm", " ", "u"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"qm", " ", "u"}]}], ")"}], "4"]], "-", 
      FractionBox["2", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"qm", " ", "u"}]}], ")"}], "3"]]}], ")"}]}], 
   RowBox[{"12", "-", 
    RowBox[{"36", " ", 
     SuperscriptBox["qm", "4"], " ", 
     SuperscriptBox["u", "4"]}]}]], "+", 
  FractionBox[
   RowBox[{"20", " ", 
    SuperscriptBox["qm", "4"], " ", 
    SuperscriptBox["u", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["qm", "4"], " ", 
        SuperscriptBox["u", "4"]}]}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"2", " ", "u"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"qm", " ", "u"}]}], ")"}], "3"]]}], ")"}]}], 
   RowBox[{"12", "-", 
    RowBox[{"36", " ", 
     SuperscriptBox["qm", "4"], " ", 
     SuperscriptBox["u", "4"]}]}]], "+", 
  FractionBox[
   RowBox[{"144", " ", 
    SuperscriptBox["qm", "4"], " ", 
    SuperscriptBox["u", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["qm", "4"], " ", 
        SuperscriptBox["u", "4"]}]}], ")"}], "5"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"2", " ", "u"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"qm", " ", "u"}]}], ")"}], "3"]]}], ")"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"12", "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["qm", "4"], " ", 
       SuperscriptBox["u", "4"]}]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{{3.822644496828617*^9, 3.82264451930501*^9}, 
   3.8226445724325104`*^9, 3.822645340950142*^9, 3.8226537353259735`*^9, 
   3.822653850005145*^9, 3.8226539233116765`*^9, 3.8226562908082695`*^9, 
   3.822656691931743*^9, 3.8227242813102636`*^9, 3.8227243848899918`*^9, 
   3.823257574501094*^9, 3.823257695273403*^9, 3.823257841103585*^9, 
   3.823257981996179*^9, 3.823258067803668*^9, 3.823258099399821*^9, 
   3.8233351953039455`*^9, 3.823335457691712*^9, 3.8233356202556934`*^9, 
   3.823336038877591*^9, 3.8233364988603573`*^9, 3.823336640536044*^9, 
   3.823336964998374*^9, 3.8233370216133666`*^9, 3.823337089457986*^9, 
   3.823337347789976*^9, 3.823337688865307*^9, 3.823337804001525*^9, 
   3.8233378787743397`*^9, 3.82333840662637*^9, 3.8233385442971983`*^9, 
   3.823338603815317*^9, 3.8233402601268063`*^9, 3.823340979819189*^9, 
   3.829449841545289*^9, 3.8294499473809013`*^9, 3.8294575966023197`*^9, 
   3.82945802141617*^9, 3.8295329945050344`*^9, 3.8295344508006706`*^9, 
   3.8295358927604203`*^9, 3.829536017295255*^9, 3.8295365773039103`*^9, 
   3.829543025670373*^9, 3.8295444193636904`*^9, 3.8295511023013372`*^9, 
   3.829552902052991*^9, 3.829553767424715*^9, 3.8295538196499662`*^9, 
   3.8295538534866266`*^9, 3.8296404395858903`*^9, 3.8297074223367147`*^9, 
   3.8297090387365713`*^9, 3.829709137009156*^9, 3.8297125140966053`*^9, 
   3.8297155060792494`*^9, 3.8298549805429697`*^9, 3.829856530605274*^9, 
   3.8387985668403463`*^9, 3.8388018704683976`*^9, 3.838868811619048*^9, 
   3.83887204303683*^9, 3.838873710991866*^9, 3.838874936213868*^9, 
   3.838875386041095*^9, {3.838879459033656*^9, 3.8388795069014034`*^9}, 
   3.8409485393546305`*^9, 3.8477733898216133`*^9, 3.847776851099435*^9, 
   3.84778157926782*^9, 3.847798007072566*^9, 3.847798382859005*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"34890537-1098-46eb-8b22-42d2ccc530c0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"(*", 
   RowBox[{
   "Angular", " ", "velocity", " ", "of", " ", "the", " ", "Hot", " ", 
    "Spot"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.847796063890856*^9, 3.847796074787406*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"28503b37-1a93-4d23-bb8f-49d9341b707d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalOmega]", "[", "u_", "]"}], "=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "/", "u"}], "-", 
      RowBox[{"2", "qm"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", "u"}], "+", "qm"}], ")"}], "^", "4"}]}], "]"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.8190879670243998`*^9, 3.8190880271610727`*^9}, {
   3.819088112802665*^9, 3.819088114913156*^9}, 3.8190881941472073`*^9, 
   3.8190883651211214`*^9, {3.81908892140088*^9, 3.819088923956721*^9}, {
   3.8197007041665435`*^9, 3.8197007326655636`*^9}, 3.8197008221696587`*^9, {
   3.820580482473502*^9, 3.8205804873007603`*^9}, {3.8205805356041684`*^9, 
   3.8205805802160683`*^9}, 3.820580619256172*^9, {3.82058079878481*^9, 
   3.820580803372816*^9}, {3.8205813416605787`*^9, 3.8205813438072524`*^9}, 
   3.820581448106571*^9, 3.820581486051699*^9, {3.8207358327943597`*^9, 
   3.820735863759708*^9}, {3.820735945170456*^9, 3.8207359582179213`*^9}, 
   3.82073675576099*^9, {3.8207368654365005`*^9, 3.8207368719090576`*^9}, 
   3.82073700209888*^9, {3.82073703658772*^9, 3.8207370445864267`*^9}, {
   3.820737163828824*^9, 3.820737166627349*^9}, 3.8207374592974606`*^9, {
   3.8207379136388216`*^9, 3.8207379373384175`*^9}, {3.820738113281822*^9, 
   3.8207381541204095`*^9}, 3.8207390125042877`*^9, {3.820740244835128*^9, 
   3.820740255209773*^9}, 3.820740413165335*^9, 3.8212533707053876`*^9, 
   3.821253670645296*^9, 3.822643767625724*^9, 3.822644439311613*^9, {
   3.8295329004746237`*^9, 3.829532977880471*^9}, {3.829534429826592*^9, 
   3.8295344386438875`*^9}, 3.829542944368457*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"cfafe2ca-cc20-46ad-a48d-73d4c216b204"],

Cell[BoxData[
 SqrtBox[
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "qm"}], "+", 
    FractionBox["1", "u"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"qm", "+", 
      FractionBox["1", "u"]}], ")"}], "4"]]]], "Output",
 CellChangeTimes->{
  3.8226444521124964`*^9, 3.8226445195549483`*^9, 3.8226445725574784`*^9, 
   3.8226453412003703`*^9, 3.822653735450941*^9, 3.8226538500988703`*^9, 
   3.8226539233595514`*^9, 3.822656290948863*^9, 3.822656692041092*^9, 
   3.8227242813888702`*^9, 3.8227243849847717`*^9, 3.8232575746177826`*^9, 
   3.8232576954230037`*^9, 3.8232578412880936`*^9, 3.823257982160741*^9, 
   3.8232580681018724`*^9, 3.823258099480604*^9, 3.823335195511396*^9, 
   3.8233354577615266`*^9, 3.8233356203270054`*^9, 3.8233360389952765`*^9, 
   3.8233364989391117`*^9, 3.823336640645755*^9, 3.8233369650961137`*^9, 
   3.8233370216911635`*^9, 3.8233370895407677`*^9, 3.823337347865775*^9, 
   3.8233376889070673`*^9, 3.8233378040589027`*^9, 3.8233378788401675`*^9, 
   3.8233384067221146`*^9, 3.8233385444438095`*^9, 3.8233386038462353`*^9, 
   3.8233402602285357`*^9, 3.8233409798700523`*^9, 3.8294498415813427`*^9, 
   3.8294499474700885`*^9, 3.8294575966335897`*^9, 3.829458021447409*^9, 
   3.829532994536276*^9, 3.8295344508308086`*^9, 3.8295358927908344`*^9, 
   3.829536017310873*^9, 3.8295365773206143`*^9, 3.8295430257022877`*^9, 
   3.829544419397587*^9, 3.8295511023169317`*^9, 3.8295529020821686`*^9, 
   3.829553767458624*^9, 3.8295538196825347`*^9, 3.829553853521533*^9, 
   3.829640439628776*^9, 3.8297074223586063`*^9, 3.8297090387733746`*^9, 
   3.829709137042369*^9, 3.8297125141465673`*^9, 3.8297155061183367`*^9, 
   3.8298549805773077`*^9, 3.829856530643093*^9, 3.838798566968005*^9, 
   3.8388018704813633`*^9, 3.838868811696782*^9, 3.838872043100659*^9, 
   3.8388737110945997`*^9, 3.8388749362906604`*^9, 3.838875386151069*^9, {
   3.838879459125424*^9, 3.8388795069855804`*^9}, 3.840948539434327*^9, 
   3.847773389921384*^9, 3.8477768512071505`*^9, 3.8477815793765306`*^9, 
   3.847798007267068*^9, 3.8477983829906583`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"0ce5365a-f7c2-4df8-b75f-1a71504f2b15"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "The", " ", "function", " ", "which", " ", "is", " ", "used", " ", "to", 
   " ", "calculate", " ", "the", " ", "angle", " ", "which", " ", "sweeps", 
   " ", "out", " ", "the", " ", "photon", " ", "propagating", " ", "in", " ", 
   "the", "\n", "central", " ", "plane", " ", "from", " ", "the", " ", "hot", 
   " ", "spot", " ", "to", " ", "the", " ", "observer"}], "*)"}]], "Input",
 CellChangeTimes->{{3.84779610066931*^9, 3.8477961024916143`*^9}, {
  3.8477961394929113`*^9, 3.847796164387518*^9}, {3.8478576985380154`*^9, 
  3.847857700016675*^9}},ExpressionUUID->"de66192c-f290-4e8d-8491-\
c5e5a08e2d31"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"U", "[", 
   RowBox[{"u_", ",", "B_"}], "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalPhi]\[ScriptCapitalL]F", "[", "u", "]"}], "^", 
        "2"}], " ", "*", 
       RowBox[{"B", "^", "2"}]}], ")"}]}], " ", "-", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f", "[", "u", "]"}], "*", 
       RowBox[{"u", "^", "2"}]}], ")"}], "/", 
     RowBox[{"\[CapitalPhi]\[ScriptCapitalL]F", "[", "u", "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.822638170356517*^9, 3.822638179249071*^9}, {
  3.82263846081592*^9, 3.8226384899063654`*^9}, {3.822638768924895*^9, 
  3.8226387750893655`*^9}, {3.8226390380354614`*^9, 3.8226390397083616`*^9}, {
  3.822642252240183*^9, 3.8226422566308517`*^9}, {3.823257639921294*^9, 
  3.8232576777567673`*^9}, {3.8232577663589697`*^9, 3.823257766497736*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"15b8939e-70ba-416a-ae4e-76062195501b"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["B", "2"]], "-", 
   RowBox[{
    SuperscriptBox["u", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"2", " ", "u"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"qm", " ", "u"}]}], ")"}], "3"]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      FractionBox["10", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["qm", "4"], " ", 
         SuperscriptBox["u", "4"]}]}]], "+", 
      FractionBox["2", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["qm", "4"], " ", 
         SuperscriptBox["u", "4"]}]}]]}], ")"}]}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     FractionBox["10", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["qm", "4"], " ", 
        SuperscriptBox["u", "4"]}]}]], "+", 
     FractionBox["2", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["qm", "4"], " ", 
        SuperscriptBox["u", "4"]}]}]]}], ")"}], "2"]]], "Output",
 CellChangeTimes->{
  3.822638388996761*^9, 3.8226385926873255`*^9, 3.822638709568034*^9, {
   3.8226387759194613`*^9, 3.822638790045089*^9}, 3.8226390640795636`*^9, 
   3.8226391459329157`*^9, 3.822639872852933*^9, 3.822640041855565*^9, 
   3.8226414144932117`*^9, 3.82264205952608*^9, 3.8226422931561265`*^9, 
   3.8226423296758957`*^9, 3.8226423944776754`*^9, {3.822643952456586*^9, 
   3.8226439646404943`*^9}, 3.8226443117463236`*^9, 3.8226444525826216`*^9, 
   3.8226445199923487`*^9, 3.8226445731447315`*^9, 3.8226453416377687`*^9, 
   3.82265373597173*^9, 3.8226538504425354`*^9, 3.8226539237032166`*^9, 
   3.8226562913862553`*^9, 3.822656692478486*^9, 3.822724281652197*^9, 
   3.8227243854375224`*^9, 3.8232575750486317`*^9, {3.8232576813738327`*^9, 
   3.82325769595957*^9}, 3.8232578418585696`*^9, 3.823257982719247*^9, 
   3.823258068645421*^9, 3.82325809996137*^9, 3.82333519606194*^9, 
   3.8233354582253*^9, 3.823335622167019*^9, 3.8233360395926957`*^9, 
   3.8233364995216246`*^9, 3.823336641162388*^9, 3.8233369656297026`*^9, 
   3.823337022172887*^9, 3.823337090045433*^9, 3.8233373483584723`*^9, 
   3.8233376892588563`*^9, 3.8233378044987707`*^9, 3.823337879323886*^9, 
   3.823338407155962*^9, 3.823338544988361*^9, 3.8233386043459067`*^9, 
   3.823340260810989*^9, 3.823340980325841*^9, 3.8294498418964825`*^9, 
   3.8294499478073254`*^9, 3.82945759695648*^9, 3.829458021770318*^9, 
   3.8295329948542213`*^9, 3.8295344559167547`*^9, 3.8295358930920568`*^9, 
   3.8295360176269007`*^9, 3.82953657765792*^9, 3.8295430260586395`*^9, 
   3.8295444197415247`*^9, 3.829551102632844*^9, 3.829552902805928*^9, 
   3.829553768158767*^9, 3.8295538203285947`*^9, 3.8295538538735924`*^9, 
   3.829640440019305*^9, 3.829707422675033*^9, 3.829709039088381*^9, 
   3.8297091373704777`*^9, 3.829712514436326*^9, 3.8297155064393997`*^9, 
   3.8298549808636646`*^9, 3.829856531059766*^9, 3.8387985675324955`*^9, 
   3.838801870939139*^9, 3.838868812083293*^9, 3.838872043561429*^9, 
   3.838873711759813*^9, 3.838874936770889*^9, 3.838875386732777*^9, {
   3.8388794594969206`*^9, 3.8388795073405237`*^9}, 3.840948539795935*^9, 
   3.8477733904075403`*^9, 3.8477768518484464`*^9, 3.847781579931052*^9, 
   3.847798007749058*^9, 3.847798383705743*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"d4b055a5-a6fd-4919-9cb1-197a075195f3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"dUdB", "[", 
   RowBox[{"u_", ",", "B_"}], "]"}], "=", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"U", "[", 
     RowBox[{"u", ",", "B"}], "]"}], ",", "B"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8232577764187326`*^9, 3.823257816256809*^9}, {
   3.8232579121499763`*^9, 3.8232579408647*^9}, 3.823258086426247*^9, {
   3.8233353192618947`*^9, 3.823335369017513*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"32a6393d-2c33-40f9-ad2a-d37aa74c8a2b"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["B", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       FractionBox["10", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["qm", "4"], " ", 
          SuperscriptBox["u", "4"]}]}]], "+", 
       FractionBox["2", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["qm", "4"], " ", 
          SuperscriptBox["u", "4"]}]}]]}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.8232575773410797`*^9, 3.8232577013892326`*^9, 3.8232578471555576`*^9, 
   3.823257987935618*^9, 3.823258073893562*^9, 3.8232581063126063`*^9, 
   3.823335202192561*^9, 3.8233354582991056`*^9, 3.8233356223595123`*^9, 
   3.8233360397123795`*^9, 3.8233364995940866`*^9, 3.8233366413914256`*^9, 
   3.823336965827179*^9, 3.823337022255668*^9, 3.823337090146165*^9, 
   3.823337348438263*^9, 3.8233376893017087`*^9, 3.823337804564927*^9, 
   3.8233378794066677`*^9, 3.823338407202838*^9, 3.8233385452367015`*^9, 
   3.823338604423707*^9, 3.8233402609107237`*^9, 3.8233409803816953`*^9, 
   3.8294498419274*^9, 3.8294499478441997`*^9, 3.8294575970281563`*^9, 
   3.829458021816335*^9, 3.8295329948854375`*^9, 3.829534456078842*^9, 
   3.8295358931141553`*^9, 3.8295360176581454`*^9, 3.829536577673543*^9, 
   3.8295430261234665`*^9, 3.8295444198113103`*^9, 3.829551102667132*^9, 
   3.8295529028841915`*^9, 3.8295537682434936`*^9, 3.8295538204143085`*^9, 
   3.82955385390765*^9, 3.8296404401218424`*^9, 3.8297074227414827`*^9, 
   3.829709039125989*^9, 3.82970913741463*^9, 3.829712514547569*^9, 
   3.8297155064693203`*^9, 3.829854980945881*^9, 3.829856531106628*^9, 
   3.838798567805764*^9, 3.838801870951108*^9, 3.8388688121801796`*^9, 
   3.838872043644206*^9, 3.838873711863536*^9, 3.838874936874126*^9, 
   3.8388753868827443`*^9, {3.8388794596214104`*^9, 3.8388795074375267`*^9}, 
   3.840948539955781*^9, 3.8477733905541525`*^9, 3.847776851951174*^9, 
   3.8477815800636997`*^9, 3.8477980079367137`*^9, 3.8477983838393836`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"7703da4a-7a18-4d47-a4c7-ac777f6dd2ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"dUdu", "[", 
   RowBox[{"u_", ",", "B_"}], "]"}], "=", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"U", "[", 
     RowBox[{"u", ",", "B"}], "]"}], ",", "u"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.820741057108663*^9, 3.82074106459669*^9}, 
   3.821169144227296*^9, 3.821169585339781*^9, 3.8212533585913334`*^9, 
   3.8212536678298864`*^9, 3.823336625457285*^9},
 CellLabel->"In[66]:=",ExpressionUUID->"3a3ad6e0-9a2e-4b62-8e76-61600a85652f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       FractionBox["10", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["qm", "4"], " ", 
          SuperscriptBox["u", "4"]}]}]], "+", 
       FractionBox["2", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["qm", "4"], " ", 
          SuperscriptBox["u", "4"]}]}]]}], ")"}], "2"]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["u", "2"]}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "u"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"qm", " ", "u"}]}], ")"}], "3"]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"40", " ", 
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox["u", "3"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["qm", "4"], " ", 
              SuperscriptBox["u", "4"]}]}], ")"}], "2"]]}], "-", 
        FractionBox[
         RowBox[{"24", " ", 
          SuperscriptBox["qm", "4"], " ", 
          SuperscriptBox["u", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["qm", "4"], " ", 
             SuperscriptBox["u", "4"]}]}], ")"}], "2"]]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"6", " ", "qm", " ", "u"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"qm", " ", "u"}]}], ")"}], "4"]], "-", 
        FractionBox["2", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"qm", " ", "u"}]}], ")"}], "3"]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        FractionBox["10", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox["u", "4"]}]}]], "+", 
        FractionBox["2", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox["u", "4"]}]}]]}], ")"}]}], "-", 
     RowBox[{"2", " ", "u", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "u"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"qm", " ", "u"}]}], ")"}], "3"]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        FractionBox["10", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox["u", "4"]}]}]], "+", 
        FractionBox["2", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox["u", "4"]}]}]]}], ")"}]}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"40", " ", 
         SuperscriptBox["qm", "4"], " ", 
         SuperscriptBox["u", "3"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["qm", "4"], " ", 
            SuperscriptBox["u", "4"]}]}], ")"}], "2"]]}], "-", 
      FractionBox[
       RowBox[{"24", " ", 
        SuperscriptBox["qm", "4"], " ", 
        SuperscriptBox["u", "3"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox["u", "4"]}]}], ")"}], "2"]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["B", "2"]], "-", 
      RowBox[{
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "u"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"qm", " ", "u"}]}], ")"}], "3"]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         FractionBox["10", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["qm", "4"], " ", 
            SuperscriptBox["u", "4"]}]}]], "+", 
         FractionBox["2", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["qm", "4"], " ", 
            SuperscriptBox["u", "4"]}]}]]}], ")"}]}]}], ")"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      FractionBox["10", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["qm", "4"], " ", 
         SuperscriptBox["u", "4"]}]}]], "+", 
      FractionBox["2", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["qm", "4"], " ", 
         SuperscriptBox["u", "4"]}]}]]}], ")"}], "3"]]}]], "Output",
 CellChangeTimes->{
  3.823336641479787*^9, 3.823336965931903*^9, 3.8233370223783445`*^9, 
   3.8233370902359276`*^9, 3.823337348561934*^9, 3.823337691555746*^9, 
   3.823337804623722*^9, 3.8233378794635196`*^9, 3.823338407252746*^9, 
   3.8233385453902936`*^9, 3.8233386045493655`*^9, 3.8233402610264163`*^9, 
   3.8233409804674644`*^9, 3.8294498419713135`*^9, 3.8294499478841925`*^9, 
   3.829457597070792*^9, 3.8294580218475847`*^9, 3.8295329949106193`*^9, 
   3.829534456100836*^9, 3.8295358931569004`*^9, 3.829536017680275*^9, 
   3.8295365777134476`*^9, 3.8295430261633883`*^9, 3.8295444198482113`*^9, 
   3.8295511026973257`*^9, 3.829552902926094*^9, 3.8295537682863383`*^9, 
   3.8295538204505787`*^9, 3.829553853949538*^9, 3.8296404401727395`*^9, 
   3.8297074227906294`*^9, 3.8297090391715555`*^9, 3.829709137450111*^9, 
   3.8297125146000586`*^9, 3.8297155065052238`*^9, 3.829854980992776*^9, 
   3.82985653116002*^9, 3.8387985679433956`*^9, 3.838801870970059*^9, 
   3.8388688122868943`*^9, 3.8388720437319717`*^9, 3.8388737119782305`*^9, 
   3.8388749369608936`*^9, 3.8388753869987154`*^9, {3.8388794597221437`*^9, 
   3.8388795075375633`*^9}, 3.840948540047146*^9, 3.8477733906319847`*^9, 
   3.8477768520628767`*^9, 3.84778158018338*^9, 3.8477980081451626`*^9, 
   3.8477983839500885`*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"5577ffed-e1ab-478f-971e-18b6e5e16055"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "The", " ", "function", " ", "which", " ", "is", " ", "used", " ", "to", 
   " ", "calculate", " ", "the", " ", "propagation", " ", "time", " ", "of", 
   " ", "the", " ", "photon", " ", "from", " ", "the", " ", "Hot", " ", 
   "spot", " ", "to", " ", "the", " ", "observer"}], "*)"}]], "Input",
 CellChangeTimes->{{3.847796207034511*^9, 3.847796217308081*^9}, {
  3.847857745359933*^9, 
  3.847857778425606*^9}},ExpressionUUID->"5cc86324-cf8c-4948-bce2-\
5fcc0cf876fa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"u_", ",", " ", "B_"}], "]"}], "=", 
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f", "[", "u", "]"}], "*", 
       RowBox[{"u", "^", "2"}]}], ")"}], "*", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"Abs", "[", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CapitalPhi]\[ScriptCapitalL]F", "[", "u", "]"}], "*", 
           RowBox[{"f", "[", "u", "]"}], "*", 
           RowBox[{"u", "^", "2"}]}], ")"}], "*", 
         RowBox[{"B", "^", "2"}]}]}], "]"}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.819711492486707*^9, 3.819711570812665*^9}, {
   3.8197139281876802`*^9, 3.8197139344537315`*^9}, {3.8205743455793743`*^9, 
   3.8205743517327833`*^9}, 3.8212534457075124`*^9, 3.8212536722456436`*^9, {
   3.8226536886218357`*^9, 3.8226537172335815`*^9}, 3.8226538386191397`*^9, {
   3.822656275065217*^9, 3.8226562760192385`*^9}, {3.82265658584368*^9, 
   3.8226565938002315`*^9}, 3.8227242766783075`*^9, 3.8227243293387337`*^9, {
   3.823257949640161*^9, 3.823257969329092*^9}, {3.823258051627222*^9, 
   3.823258053568242*^9}, {3.829550986026055*^9, 3.829550986263809*^9}, {
   3.8295510166190305`*^9, 3.8295510804416714`*^9}, {3.829551989356064*^9, 
   3.829552016479207*^9}, {3.838798491177555*^9, 3.838798509306267*^9}, {
   3.8477815375112834`*^9, 3.8477815606384983`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"c86fc472-a6d5-4514-a5d5-b7b58a78e8e6"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{
   SuperscriptBox["u", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{"2", " ", "u"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"qm", " ", "u"}]}], ")"}], "3"]]}], ")"}], " ", 
   SqrtBox[
    RowBox[{"Abs", "[", 
     RowBox[{"1", "-", 
      RowBox[{
       SuperscriptBox["B", "2"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "u"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"qm", " ", "u"}]}], ")"}], "3"]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         FractionBox["10", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["qm", "4"], " ", 
            SuperscriptBox["u", "4"]}]}]], "+", 
         FractionBox["2", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["qm", "4"], " ", 
            SuperscriptBox["u", "4"]}]}]]}], ")"}]}]}], "]"}]]}]]], "Output",
 CellChangeTimes->{
  3.8226538505362625`*^9, 3.822653923750081*^9, 3.8226562915893307`*^9, 
   3.8226565952862997`*^9, 3.8226566927284255`*^9, 3.8227242817303066`*^9, 
   3.822724385633*^9, 3.8232575775213833`*^9, 3.823257701571661*^9, 
   3.8232578473128614`*^9, 3.823258031026129*^9, 3.8232580740676804`*^9, 
   3.823258106545991*^9, 3.8233352023321*^9, 3.8233354583768997`*^9, 
   3.823335622468223*^9, 3.8233360398071294`*^9, 3.823336499659894*^9, 
   3.8233366415561595`*^9, 3.823336966033634*^9, 3.8233370224651146`*^9, 
   3.8233370903246937`*^9, 3.823337348647709*^9, 3.8233376917053504`*^9, 
   3.8233378046826005`*^9, 3.823337879533331*^9, 3.8233384073135443`*^9, 
   3.823338545535906*^9, 3.8233386046331434`*^9, 3.8233402611710353`*^9, 
   3.823340980536281*^9, 3.8294498420511017`*^9, 3.8294499479310694`*^9, 
   3.8294575971176605`*^9, 3.82945802190147*^9, 3.8295329949659452`*^9, 
   3.8295344561320815`*^9, 3.8295358931881647`*^9, 3.829536017711545*^9, 
   3.829536577753087*^9, 3.829543026215222*^9, 3.8295444198920946`*^9, 
   3.82955110275617*^9, 3.829552902957342*^9, 3.8295537683322134`*^9, 
   3.8295538204876204`*^9, 3.8295538539954157`*^9, 3.8296404402370033`*^9, 
   3.829707422825845*^9, 3.8297090392048516`*^9, 3.8297091374925365`*^9, 
   3.829712514647314*^9, 3.829715506536167*^9, 3.829854981039613*^9, 
   3.829856531206889*^9, 3.8387985680630755`*^9, 3.8388018709880085`*^9, 
   3.8388688123677216`*^9, 3.8388720438426766`*^9, 3.838873712086966*^9, 
   3.8388749370427647`*^9, 3.83887538711504*^9, {3.83887945981502*^9, 
   3.8388795076291285`*^9}, 3.840948540156886*^9, 3.847773390708744*^9, 
   3.8477768521745806`*^9, 3.847781580294086*^9, 3.847798008341631*^9, 
   3.847798384067773*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"19f8cfc2-2022-47ff-a79f-6b97f90f2dfa"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"21912e6c-90c9-4317-8256-db4855dd1f62"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Definition", " ", "of", " ", "the", " ", "black", " ", "hole", " ", 
   "parameters"}], "*)"}]], "Input",
 CellLabel->"In[69]:=",ExpressionUUID->"7583b3e0-2c81-4ecd-a845-b0ad1e059978"],

Cell[BoxData[
 RowBox[{
  RowBox[{"qm", "=", "0.01"}], ";"}]], "Input",
 CellChangeTimes->{{3.822551331184155*^9, 3.8225513348649883`*^9}, 
   3.822638514669295*^9, {3.823338346350612*^9, 3.823338354894227*^9}, 
   3.823338528222102*^9, {3.8233385877901444`*^9, 3.823338588165841*^9}, {
   3.8294575353928657`*^9, 3.829457545148798*^9}, {3.829707402426247*^9, 
   3.829707403919654*^9}, 3.838879501598338*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"01c708da-8427-4c9b-868a-938ec40b7b90"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "=", "1."}], ";"}]], "Input",
 CellChangeTimes->{{3.847789432162443*^9, 3.847789435715423*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"b7ef1a37-c0a3-4549-8241-f284d33b02f5"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Radial", " ", "and", " ", "angular", " ", "positions", " ", "of", " ", 
   "the", " ", "Hot", " ", "spot", " ", "orbit", " ", "and", " ", 
   "observer"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8477894639370584`*^9, 3.8477894971043835`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"1e2792dc-ba94-4744-94d1-76fb46e663fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"us", "=", 
   RowBox[{"1.", "/", "rms"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8226385019630547`*^9, 3.822638511871386*^9}, 
   3.8296404333574796`*^9, {3.829709121125626*^9, 3.8297091216958065`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"461d1260-5a78-41bb-87ac-039c528b410f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"uo", "=", "0.0001"}], ";"}]], "Input",
 CellChangeTimes->{{3.818915948683838*^9, 3.8189159541652255`*^9}, {
  3.822724368418142*^9, 3.8227243713493214`*^9}, {3.8387985227757998`*^9, 
  3.8387985259827547`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"0d0b4a7b-44c4-4389-ad77-25bb15d74ffd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]o", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.818917660486617*^9, 3.818917676282936*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"3493e551-5fab-468b-8af3-8f7e810c1341"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]o", "=", 
   RowBox[{"85.", "Degree"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.818917493643648*^9, 3.818917514049569*^9}, 
   3.819090251698431*^9, {3.8191097710057855`*^9, 3.819109776197221*^9}, 
   3.8191099017773952`*^9, 3.8191101311164083`*^9, {3.819110213773456*^9, 
   3.819110239597376*^9}, {3.8195341233787193`*^9, 3.8195341354038963`*^9}, {
   3.819612075135253*^9, 3.8196120753685064`*^9}, 3.819703157871913*^9, 
   3.8197056567956686`*^9, 3.819706320813571*^9, {3.819706859905879*^9, 
   3.8197068604528985`*^9}, 3.819707915428694*^9, {3.8197079903650303`*^9, 
   3.8197079906301327`*^9}, 3.81970809721239*^9, 3.819708183178071*^9, 
   3.819714055665291*^9},
 CellLabel->"In[76]:=",ExpressionUUID->"a78bd4bd-27b5-415c-b2ee-13cf67936322"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"6836c360-b0b7-4110-b370-4c80aff7593c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculations", "Subsection",
 CellChangeTimes->{{3.847796660732564*^9, 3.8477966646925516`*^9}, {
  3.8478578081434565`*^9, 
  3.8478578084573555`*^9}},ExpressionUUID->"668c9001-c7e7-43be-bd59-\
c5b90a4ecb5e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Radius", " ", "of", " ", "photon", " ", "orbit"}], "*)"}]], "Input",
 CellChangeTimes->{{3.847795530180406*^9, 3.8477955505708275`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"43227d07-bf61-4811-87ef-cab03b6f04f7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"uph", "[", 
    RowBox[{"1", "/", "u"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", "0", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8225512451520104`*^9, 3.8225512475208316`*^9}, {
   3.822551299489176*^9, 3.822551350720146*^9}, 3.822551477574082*^9, {
   3.8225515173457713`*^9, 3.8225515189635973`*^9}, {3.8225515864769106`*^9, 
   3.822551597291464*^9}, {3.8225516293888817`*^9, 3.822551666990206*^9}, {
   3.8225518170475616`*^9, 3.8225518182171097`*^9}, {3.8225520609134617`*^9, 
   3.8225520700493593`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"a5710ea0-1e57-46da-b862-b040a3142d58"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVk3k0FYoaxU2NpFw9FxlyVcjKEBlSPnOI6Bgjc8YjB1dCLvUUlyIVJcoU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       "]], LineBox[CompressedData["
1:eJwdymk81XsCx3H/sxFSSZKtwz/KNo6uZCtf+xYd2bKEYz9HdBOlVZRQico2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       "]], 
      LineBox[{{0.003981621783331058, 4.499963846685783*^-8}, {
       0.0073714019899310135`, 0.0015036870813370214`}}], 
      LineBox[{{0.013748953010339177`, -0.19044926905413392`}, {
       0.01704037081217781, -0.8295903178665422}}]},
     Annotation[#, "Charting`Private`Tag$5799#1"]& ], {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 10}, {-420.05018526910226`, 226.9668401684959}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.822551339564866*^9, 3.8225513525809326`*^9}, {
   3.822551466802408*^9, 3.822551478202305*^9}, 3.822551520272627*^9, {
   3.8225515926815987`*^9, 3.822551597803095*^9}, {3.82255162986292*^9, 
   3.8225516676452365`*^9}, 3.822551818937152*^9, {3.822552063828434*^9, 
   3.822552070721801*^9}, 3.822631939406624*^9, 3.8226383898715553`*^9, 
   3.822638592833824*^9, 3.822638709865179*^9, 3.8226387906230783`*^9, 
   3.8226390641733117`*^9, 3.8226391463234496`*^9, 3.822639873478062*^9, 
   3.8226400421992345`*^9, 3.8226414148683977`*^9, 3.822642059675343*^9, 
   3.822642293281095*^9, 3.8226423305000167`*^9, 3.8226423950244217`*^9, {
   3.8226439525974665`*^9, 3.8226439654371824`*^9}, 3.8226443119025345`*^9, 
   3.822644453383325*^9, 3.8226445205570555`*^9, 3.8226445737383423`*^9, 
   3.822645342309758*^9, 3.8226537371020265`*^9, 3.8226538510361376`*^9, 
   3.8226539241249876`*^9, 3.822656292219244*^9, 3.822656693338473*^9, 
   3.8227242825221634`*^9, 3.822724387342221*^9, 3.823257578560083*^9, 
   3.8232577019478645`*^9, 3.8232578477245054`*^9, 3.8232580315149717`*^9, 
   3.823258074475438*^9, 3.823258106931995*^9, 3.823335204336871*^9, 
   3.823335458899517*^9, 3.823335622961918*^9, 3.823336040325757*^9, 
   3.8233364998135824`*^9, 3.823336641940338*^9, 3.8233369665821824`*^9, 
   3.823337022989727*^9, 3.8233370908213787`*^9, 3.823337349146389*^9, 
   3.8233376921072874`*^9, 3.8233378047844114`*^9, 3.8233378799233017`*^9, 
   3.823338407775317*^9, 3.823338545885145*^9, 3.823338605128826*^9, 
   3.8233402618103333`*^9, 3.8233409808973217`*^9, 3.829449842237364*^9, 
   3.8294499482692847`*^9, 3.82945759753592*^9, 3.8294580222670465`*^9, 
   3.8295329953682685`*^9, 3.829534456500885*^9, 3.8295358936471677`*^9, 
   3.8295360180964007`*^9, 3.8295365780318975`*^9, 3.829543026675043*^9, 
   3.829544420272078*^9, 3.8295511031182685`*^9, 3.8295529031420255`*^9, 
   3.8295537685905237`*^9, 3.8295538207446966`*^9, 3.8295538543300343`*^9, 
   3.829640440557096*^9, 3.8297074231537*^9, 3.8297090395575757`*^9, 
   3.8297091379709253`*^9, 3.8297125149595847`*^9, 3.829715506900222*^9, 
   3.8298549813242984`*^9, 3.829856531523299*^9, 3.8387985684050965`*^9, 
   3.838801871335083*^9, 3.8388688128969345`*^9, 3.838872044334361*^9, 
   3.8388737126295233`*^9, 3.8388749375358953`*^9, 3.8388753876040487`*^9, {
   3.8388794601579723`*^9, 3.838879508052391*^9}, 3.840948540507902*^9, 
   3.8477733910842505`*^9, 3.8477768526662736`*^9, 3.8477815807738075`*^9, 
   3.8477980087854476`*^9, 3.8477983845367346`*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"4ef8abf4-1bc2-4d82-b5f8-00bc382a51f3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", "u"}], "/.", 
  RowBox[{
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"uph", "[", "u", "]"}], "\[Equal]", "0"}], ",", "u", ",", 
     "Reals"}], "]"}], "[", 
   RowBox[{"[", "4", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8225517582761793`*^9, 3.822551791172312*^9}, {
  3.8225519061400604`*^9, 3.8225519083337336`*^9}, {3.822638375180398*^9, 
  3.822638378978939*^9}, {3.822641047706215*^9, 3.8226410483623104`*^9}, {
  3.823336939454919*^9, 3.823336940576834*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"0bce3b50-1a13-4f45-926e-7c1f23eb8ae5"],

Cell[BoxData["2.959796830538702`"], "Output",
 CellChangeTimes->{{3.822551777805873*^9, 3.8225517938030787`*^9}, 
   3.8226319397865925`*^9, {3.8226383824219522`*^9, 3.8226383905280285`*^9}, 
   3.8226385928651133`*^9, 3.8226387114275494`*^9, 3.822638791045139*^9, 
   3.822639064220174*^9, 3.8226391468236446`*^9, 3.8226398738998384`*^9, 
   3.822640042559127*^9, 3.822641049565884*^9, 3.8226414152506933`*^9, 
   3.822642059800313*^9, 3.8226422935622807`*^9, 3.822642330997487*^9, 
   3.8226423956499653`*^9, {3.8226439526287117`*^9, 3.822643965703022*^9}, 
   3.82264431196502*^9, 3.8226444538207207`*^9, 3.822644520996888*^9, 
   3.822644574282753*^9, 3.8226453425596976`*^9, 3.822653738006006*^9, 
   3.8226538516149397`*^9, 3.8226539244957657`*^9, 3.8226562925473366`*^9, 
   3.822656693729003*^9, 3.8227242831709857`*^9, 3.8227243880254173`*^9, 
   3.8232575794621816`*^9, 3.823257702198702*^9, 3.823257847994707*^9, 
   3.8232580317932997`*^9, 3.823258074756461*^9, 3.823258107196471*^9, 
   3.8233352069288683`*^9, 3.8233354595128946`*^9, 3.8233356233459005`*^9, 
   3.8233360407506332`*^9, 3.8233364999041686`*^9, 3.8233366421932864`*^9, 
   3.823336966958188*^9, 3.82333702342657*^9, 3.823337091239273*^9, 
   3.8233373495862246`*^9, 3.823337692574053*^9, 3.823337805192263*^9, 
   3.8233378804010377`*^9, 3.823338408580179*^9, 3.8233385459591937`*^9, 
   3.8233386055806265`*^9, 3.8233402621215067`*^9, 3.8233409813401456`*^9, 
   3.8294498424793463`*^9, 3.8294499485454025`*^9, 3.829457597774191*^9, 
   3.829458022602301*^9, 3.8295329956213694`*^9, 3.829534456738157*^9, 
   3.829535893877333*^9, 3.8295360183279653`*^9, 3.829536578259123*^9, 
   3.8295430269981475`*^9, 3.829544420515427*^9, 3.8295511033656125`*^9, 
   3.829552903288757*^9, 3.829553768630416*^9, 3.8295538207668304`*^9, 
   3.829553854371955*^9, 3.829640440824358*^9, 3.8297074234074144`*^9, 
   3.8297090396040535`*^9, 3.829709138208826*^9, 3.8297125152065716`*^9, 
   3.829715507121889*^9, 3.8298549815625668`*^9, 3.8298565315610824`*^9, 
   3.8387985686504726`*^9, 3.838801871831274*^9, 3.8388688132330008`*^9, 
   3.838872044774187*^9, 3.8388737129647083`*^9, 3.838874937963871*^9, 
   3.8388753878624554`*^9, {3.8388794604526653`*^9, 3.8388795083144207`*^9}, 
   3.8409485407861547`*^9, 3.847773391412532*^9, 3.8477768529167414`*^9, 
   3.847781581082081*^9, 3.8477980091035943`*^9, 3.847798384784251*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"d511a060-f57a-422f-972f-4f21e0391f7e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Bph", "=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"bb", "[", 
     RowBox[{"u", "/.", 
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"uph", "[", "u", "]"}], "\[Equal]", "0"}], ",", "u", ",", 
        "Reals"}], "]"}]}], "]"}], "]"}], "[", 
   RowBox[{"[", "4", "]"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "Impact", " ", "parameter", " ", "for", " ", "photon", " ", "orbit"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.8226384342853823`*^9, 3.822638441542364*^9}, 
   3.822638564391958*^9, {3.8226411868818293`*^9, 3.822641301735982*^9}, 
   3.8226413617027383`*^9, {3.8233369735669556`*^9, 3.8233369749107895`*^9}, {
   3.8477955615003986`*^9, 3.847795591530424*^9}, {3.8478578413536277`*^9, 
   3.8478578424571505`*^9}},ExpressionUUID->"ab5007d5-266e-46e6-95eb-\
64cc21ca96ee"],

Cell[BoxData["5.143927272933189`"], "Output",
 CellChangeTimes->{
  3.8226413624792852`*^9, 3.8226414154381495`*^9, 3.8226420598471775`*^9, 
   3.8226422936116796`*^9, 3.822642331231805*^9, 3.8226423957124505`*^9, {
   3.822643952644331*^9, 3.822643965890478*^9}, 3.8226443120118847`*^9, 
   3.822644454039419*^9, 3.822644521074993*^9, 3.8226445743764853`*^9, 
   3.8226453425996084`*^9, 3.8226537381330347`*^9, 3.8226538517399077`*^9, 
   3.822653924620736*^9, 3.8226562927697477`*^9, 3.822656693932133*^9, 
   3.822724283247262*^9, 3.8227243882278757`*^9, 3.8232575795465417`*^9, 
   3.823257702314604*^9, 3.8232578480893803`*^9, 3.8232580318837976`*^9, 
   3.82325807484089*^9, 3.8232581073146095`*^9, 3.8233352070353217`*^9, 
   3.823335459592684*^9, 3.823335623639125*^9, 3.8233360410328856`*^9, 
   3.8233364999690323`*^9, 3.823336642380251*^9, 3.8233369671360626`*^9, 
   3.82333702376368*^9, 3.823337091459454*^9, 3.8233373499043827`*^9, 
   3.8233376927266483`*^9, 3.8233378053019714`*^9, 3.8233378805715857`*^9, 
   3.823338408632041*^9, 3.823338546061951*^9, 3.8233386057681284`*^9, 
   3.823340262297041*^9, 3.823340981400984*^9, 3.8294498426092186`*^9, 
   3.829449948674316*^9, 3.8294575978137007`*^9, 3.8294580226335163`*^9, 
   3.829532995637018*^9, 3.8295344567694273`*^9, 3.8295358938929567`*^9, 
   3.8295360183657155`*^9, 3.829536578361529*^9, 3.829543027033053*^9, 
   3.829544420546853*^9, 3.8295511034346085`*^9, 3.8295529034109635`*^9, 
   3.829553768663335*^9, 3.8295538208028126`*^9, 3.8295538544047174`*^9, 
   3.8296404408682413`*^9, 3.8297074234230347`*^9, 3.8297090396386876`*^9, 
   3.82970913825714*^9, 3.8297125152443004`*^9, 3.8297155071658993`*^9, 
   3.829854981609436*^9, 3.829856531608004*^9, 3.838798568882594*^9, 
   3.838801871853216*^9, 3.838868813313781*^9, 3.838872044976643*^9, 
   3.838873713038623*^9, 3.838874938144862*^9, 3.8388753880218115`*^9, {
   3.8388794605649033`*^9, 3.8388795084101667`*^9}, 3.840948540884542*^9, 
   3.8477733915059175`*^9, 3.847776852987401*^9, 3.8477815812526307`*^9, 
   3.847798009347842*^9, 3.8477983850227747`*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"a6faf27f-ca02-4d9e-a8f9-56939689dc88"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Bmax", "=", 
  RowBox[{"B", "/.", 
   RowBox[{
    RowBox[{"NSolve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"U", "[", 
         RowBox[{"us", ",", "B"}], "]"}], "\[Equal]", "0"}], "&&", 
       RowBox[{"B", ">", "0"}]}], ",", "B"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], 
   RowBox[{"(*", 
    RowBox[{
    "Maximum", " ", "value", " ", "of", " ", "the", " ", "impact", " ", 
     "parameter"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8159861991108418`*^9, 3.8159862072762012`*^9}, 
   3.818912933967929*^9, {3.818913064153458*^9, 3.8189130957869396`*^9}, {
   3.8189131289602547`*^9, 3.818913154495243*^9}, {3.8189134584597144`*^9, 
   3.818913458793906*^9}, 3.8189159053274727`*^9, 3.8220505862210016`*^9, {
   3.822050634161455*^9, 3.8220506407927856`*^9}, {3.822050710036408*^9, 
   3.8220507173736253`*^9}, 3.8220514343618565`*^9, {3.8226385800615606`*^9, 
   3.8226385803275523`*^9}, {3.8226386300656157`*^9, 3.8226386317701364`*^9}, 
   3.82263866948732*^9, {3.822639053462973*^9, 3.8226390535722756`*^9}, 
   3.822639469122597*^9, {3.8226422631983433`*^9, 3.822642271622595*^9}, {
   3.822642447004242*^9, 3.822642447734085*^9}, {3.8477955947229013`*^9, 
   3.8477956413697476`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"45bc39ba-babb-40aa-a9f6-395ce1543f38"],

Cell[BoxData["7.256278997502514`"], "Output",
 CellChangeTimes->{
  3.819702981362623*^9, 3.8197030998057947`*^9, 3.8197031722573524`*^9, 
   3.819703400120925*^9, 3.8197034992930365`*^9, 3.8197036157198906`*^9, 
   3.819704072327684*^9, 3.8197042130790744`*^9, 3.8197045915847454`*^9, 
   3.8197052179451466`*^9, 3.8197053529867487`*^9, 3.8197055582627335`*^9, 
   3.8197056675367165`*^9, 3.8197057315974927`*^9, 3.81970581488779*^9, 
   3.8197058930572877`*^9, 3.819706001275812*^9, 3.8197061050844994`*^9, 
   3.819706334246254*^9, 3.8197068161498795`*^9, 3.8197068723487062`*^9, 
   3.81970737170685*^9, 3.8197074592937593`*^9, 3.819707526181061*^9, 
   3.8197076487977304`*^9, 3.8197077400885*^9, 3.8197078628197203`*^9, 
   3.8197079389561243`*^9, 3.8197080025008807`*^9, 3.8197081149844913`*^9, 
   3.819708197588459*^9, 3.8197095989017787`*^9, 3.8197097715573697`*^9, 
   3.8197108726971254`*^9, 3.8197112192893643`*^9, 3.81971247034824*^9, 
   3.819713179172282*^9, 3.819713853099222*^9, 3.8197139460441055`*^9, 
   3.819714001537836*^9, 3.8197140668975115`*^9, 3.8205742961061015`*^9, 
   3.820574416455041*^9, 3.820580635227354*^9, 3.820580713874547*^9, 
   3.8205808142751627`*^9, 3.8205808807971077`*^9, 3.820580963203613*^9, 
   3.8205813597259874`*^9, 3.8205814179824133`*^9, 3.8205814596946025`*^9, 
   3.8205814964606957`*^9, 3.8207360349660625`*^9, 3.8207367788176494`*^9, 
   3.820736883551297*^9, 3.820736969259018*^9, 3.8207370569378195`*^9, {
   3.820737162843453*^9, 3.820737177868839*^9}, 3.820737235750017*^9, 
   3.8207374723350573`*^9, 3.8207379523788414`*^9, 3.8207380313037643`*^9, {
   3.820738140972421*^9, 3.820738166309836*^9}, 3.8207383065689545`*^9, 
   3.8207386291942186`*^9, 3.820738798727618*^9, 3.820739023203804*^9, 
   3.820740272400166*^9, 3.820740429558878*^9, 3.820740574778629*^9, 
   3.8207418173298388`*^9, {3.8207436969359484`*^9, 3.820743714483694*^9}, 
   3.8207445341990423`*^9, 3.8207446902944818`*^9, 3.8207450296808558`*^9, 
   3.8207455620051527`*^9, 3.8207456793484488`*^9, 3.820745731464394*^9, 
   3.8207457956027613`*^9, 3.820746078470991*^9, 3.8207461732437973`*^9, 
   3.8207462558214703`*^9, 3.8207465706784344`*^9, 3.820747125792616*^9, 
   3.820747241250367*^9, 3.820747293953247*^9, 3.820747442023729*^9, 
   3.820748080326253*^9, 3.8207481517307873`*^9, 3.820748203694312*^9, 
   3.8207482396925745`*^9, {3.820748317468573*^9, 3.8207483458528814`*^9}, 
   3.820749091453719*^9, 3.820752265753229*^9, 3.8207523081652966`*^9, 
   3.8207523735195694`*^9, 3.8207526450021553`*^9, 3.8207526804626646`*^9, 
   3.8207527299745417`*^9, 3.820752776010002*^9, 3.820752907578352*^9, 
   3.820753196621533*^9, 3.820753256139433*^9, 3.8207533790880733`*^9, 
   3.82075350448919*^9, 3.821168679129092*^9, {3.821168722792511*^9, 
   3.8211687524876385`*^9}, 3.8211690843420057`*^9, 3.821169158262946*^9, {
   3.8211692115715866`*^9, 3.821169231086998*^9}, 3.821169283252309*^9, 
   3.8211693297754865`*^9, 3.821169535462553*^9, 3.821169677937949*^9, 
   3.821183281550248*^9, 3.8211833245068846`*^9, 3.821183451043369*^9, {
   3.8211834986079874`*^9, 3.821183524826206*^9}, 3.821184124946703*^9, 
   3.821184213169058*^9, {3.82125544114198*^9, 3.821255468579382*^9}, 
   3.8212556121591*^9, 3.8212560182072926`*^9, 3.821256132924347*^9, 
   3.8212563423806734`*^9, 3.821256490727768*^9, 3.8212586460537453`*^9, {
   3.821258681443348*^9, 3.8212586968763227`*^9}, 3.8212588996950417`*^9, 
   3.821259345285349*^9, 3.8212657877210817`*^9, 3.8212658926490803`*^9, 
   3.821266056079429*^9, 3.82126957260259*^9, 3.821269829127101*^9, 
   3.8212705332498455`*^9, 3.8212706091429515`*^9, 3.821270678015169*^9, 
   3.821270756147958*^9, 3.821270885012255*^9, 3.8212713550501056`*^9, 
   3.8212717619949937`*^9, 3.8212721067280874`*^9, 3.8212726894621305`*^9, 
   3.8212733902105894`*^9, 3.821273537924594*^9, 3.8212736271535587`*^9, 
   3.8212736656860046`*^9, 3.821273788889138*^9, 3.8212738203195868`*^9, 
   3.8212741740050297`*^9, 3.821274605443668*^9, 3.821274643070628*^9, 
   3.8212747344808025`*^9, 3.8212747711149263`*^9, 3.821274818729519*^9, 
   3.8212748768254776`*^9, 3.8212749147225246`*^9, 3.821333539987773*^9, 
   3.8213338041534495`*^9, 3.8213339041010857`*^9, 3.821334262368697*^9, 
   3.8213343600318537`*^9, 3.821334490809166*^9, 3.8213345649026785`*^9, 
   3.8213346299649553`*^9, 3.8213347537913103`*^9, 3.821334795008128*^9, 
   3.821334849690281*^9, 3.821334934972002*^9, 3.821334996127802*^9, 
   3.821335070243984*^9, 3.821335364427346*^9, 3.82133610324613*^9, 
   3.821439511928953*^9, 3.8214398133797226`*^9, 3.8214400014685497`*^9, 
   3.821440042081293*^9, 3.821440409120641*^9, 3.821440560501997*^9, 
   3.8214406351467876`*^9, 3.821440849309695*^9, 3.821440904933262*^9, 
   3.821441226786309*^9, 3.8214414007940226`*^9, 3.8214416081371994`*^9, 
   3.82203715133512*^9, {3.8220372790220804`*^9, 3.8220373045010977`*^9}, 
   3.822037729465659*^9, 3.822037868311016*^9, 3.8220398203495593`*^9, 
   3.8220402185642414`*^9, 3.8220478872928925`*^9, 3.822048240179612*^9, 
   3.822048501794509*^9, 3.8220485543534994`*^9, 3.8220486441294265`*^9, 
   3.8220487076015344`*^9, 3.822049024102054*^9, 3.822049486051284*^9, 
   3.822050107258628*^9, 3.8220504246341014`*^9, 3.8220504568560443`*^9, 
   3.822050576320134*^9, 3.8220506152361593`*^9, 3.8220506694034266`*^9, 
   3.8220507316523547`*^9, 3.822050794164177*^9, {3.82205143708447*^9, 
   3.8220514620884476`*^9}, 3.8220515038061733`*^9, 3.8220518957472725`*^9, 
   3.8220527295397625`*^9, 3.822638593099388*^9, {3.8226386448072453`*^9, 
   3.822638671597107*^9}, 3.822638711851508*^9, 3.8226387914896145`*^9, 
   3.8226390642982264`*^9, 3.8226391469486117`*^9, 3.8226394695912333`*^9, 
   3.822639874243507*^9, 3.8226400426528535`*^9, 3.822641415485013*^9, 
   3.822642059878419*^9, 3.8226422936429243`*^9, 3.822642331372398*^9, 
   3.822642395774935*^9, 3.8226424486671896`*^9, {3.822643952659952*^9, 
   3.8226439660466895`*^9}, 3.8226443120587497`*^9, 3.822644454180408*^9, 
   3.822644521137478*^9, 3.8226445744545937`*^9, 3.822645342662094*^9, 
   3.8226537383060093`*^9, 3.8226538518492556`*^9, 3.822653924667597*^9, 
   3.8226562928634357`*^9, 3.8226566940167847`*^9, 3.82272428334101*^9, 
   3.8227243883476763`*^9, 3.823257579800161*^9, 3.823257702427496*^9, 
   3.823257848180241*^9, 3.8232580319706235`*^9, 3.823258074925583*^9, 
   3.823258107431095*^9, 3.823335207128276*^9, 3.8233354596704774`*^9, 
   3.8233356237468405`*^9, 3.8233360410847483`*^9, 3.8233365000348215`*^9, 
   3.823336642523608*^9, 3.8233369672555895`*^9, 3.823337023860424*^9, 
   3.8233370915183315`*^9, 3.823337349979184*^9, 3.8233376927825003`*^9, 
   3.823337805356453*^9, 3.8233378806354156`*^9, 3.8233384086868944`*^9, 
   3.8233385463208265`*^9, 3.823338605841934*^9, 3.8233402623801203`*^9, 
   3.8233409816114244`*^9, 3.8294498426591167`*^9, 3.8294499487102118`*^9, 
   3.8294575978366194`*^9, 3.8294580226712675`*^9, 3.8295329957689753`*^9, 
   3.829534456791837*^9, 3.8295358939151196`*^9, 3.829536018381341*^9, 
   3.8295365783968115`*^9, 3.82954302706796*^9, 3.829544420576776*^9, 
   3.8295511034658513`*^9, 3.829552903457721*^9, 3.829553768691275*^9, 
   3.829553820832958*^9, 3.8295538544386992`*^9, 3.829640440910123*^9, 
   3.829707423458661*^9, 3.829709039672624*^9, 3.8297091382899704`*^9, 
   3.8297125152951517`*^9, 3.8297155071938257`*^9, 3.829854981647146*^9, 
   3.8298565316457467`*^9, 3.8387985689693465`*^9, 3.83880187188513*^9, 
   3.838868813401548*^9, 3.8388720450504456`*^9, 3.838873713117077*^9, 
   3.838874938220907*^9, 3.838875388104454*^9, {3.8388794608378515`*^9, 
   3.83887950849932*^9}, 3.8409485411424413`*^9, 3.8477733918034887`*^9, 
   3.847776853066864*^9, 3.847781581326434*^9, 3.847798009542411*^9, 
   3.847798385091627*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"95e5a59d-ba40-4ba8-b462-75ff5d0dcd6d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Radius", " ", "of", " ", "the", " ", "horizon"}], "*)"}]], "Input",
 CellChangeTimes->{{3.847795661540287*^9, 3.847795673547474*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"79c58c99-c38a-41b1-ad5a-9e2720bf16c2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"1", "/", "u"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", "0", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8225518451163287`*^9, 3.8225518508620863`*^9}, 
   3.8225519585402846`*^9, {3.82255203449189*^9, 3.8225520502947254`*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"881ff535-16e8-4eef-bfae-1d1cd3e8965d"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[{{2.0408163265306121`*^-7, 0.9999999167064741}, {
       0.0009126921416362848, -1.5088789267178995`}}], LineBox[CompressedData["
1:eJwV1Xs41HkbBvAZclghhxLCDj+Rw4ZSysrzLTqXlUOKItokSli25JCaChWN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       "]]},
     Annotation[#, "Charting`Private`Tag$8070#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 10}, {-1.5088789267178995`, 0.9999999167064741}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8225518532474456`*^9, 3.822551959332115*^9, {3.8225520390096455`*^9, 
   3.822552051116435*^9}, 3.8226319399088583`*^9, 3.822638390637418*^9, 
   3.822638593177494*^9, 3.822638711945239*^9, 3.822638791598963*^9, 
   3.822639064360714*^9, 3.822639147042341*^9, 3.822639874401738*^9, 
   3.8226400427309604`*^9, 3.822641415594363*^9, 3.8226420599409513`*^9, 
   3.822642293705407*^9, 3.8226423314661245`*^9, 3.8226423958686647`*^9, {
   3.82264395275368*^9, 3.8226439661716595`*^9}, 3.822644312121236*^9, 
   3.822644454289757*^9, 3.822644521231249*^9, 3.822644574532697*^9, 
   3.82264534272458*^9, 3.822653738643923*^9, 3.8226538519898458`*^9, 
   3.8226539247457013`*^9, 3.822656292972785*^9, 3.822656694141754*^9, 
   3.8227242834278126`*^9, 3.8227243884855595`*^9, 3.823257580015402*^9, 
   3.823257702736582*^9, 3.823257848439571*^9, 3.8232580320684724`*^9, 
   3.8232580751629486`*^9, 3.8232581078338394`*^9, 3.8233352071840925`*^9, 
   3.8233354597742023`*^9, 3.8233356238715105`*^9, 3.8233360411515713`*^9, 
   3.8233365001295705`*^9, 3.8233366426164*^9, 3.8233369673352385`*^9, 
   3.8233370240060406`*^9, 3.823337091588147*^9, 3.8233373500484242`*^9, 
   3.8233376928612924`*^9, 3.823337805425318*^9, 3.8233378807341557`*^9, 
   3.8233384087696753`*^9, 3.8233385464345818`*^9, 3.823338605916733*^9, 
   3.823340262457775*^9, 3.823340981700188*^9, 3.829449842761861*^9, 
   3.829449948800907*^9, 3.829457597918866*^9, 3.829458022765003*^9, 
   3.8295329958913474`*^9, 3.829534456917345*^9, 3.829535894030707*^9, 
   3.829536018512823*^9, 3.82953657844368*^9, 3.8295430273062525`*^9, 
   3.8295444206645355`*^9, 3.829551103550315*^9, 3.8295529035173893`*^9, 
   3.829553768803969*^9, 3.829553820944338*^9, 3.8295538545762634`*^9, 
   3.82964044104776*^9, 3.8297074235606437`*^9, 3.8297090397890015`*^9, 
   3.829709138408577*^9, 3.829712515407015*^9, 3.829715507279626*^9, 
   3.829854981786155*^9, 3.829856531792885*^9, 3.83879856906505*^9, 
   3.838801871925023*^9, 3.8388688136010137`*^9, 3.8388720451531715`*^9, 
   3.838873713207557*^9, 3.8388749383319063`*^9, 3.8388753881991234`*^9, {
   3.8388794609311457`*^9, 3.8388795085874357`*^9}, 3.840948541250343*^9, 
   3.847773391908825*^9, 3.847776853153648*^9, 3.8477815814112453`*^9, 
   3.847798009751885*^9, 3.847798385218252*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"11c4baf6-3a24-4408-95e8-1027d2f67498"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"u", "/.", 
  RowBox[{
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", "u", "]"}], "\[Equal]", "0"}], ",", "u", ",", 
     "Reals"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8225518690038595`*^9, 3.8225518745681744`*^9}, {
  3.822638399260092*^9, 3.822638400859045*^9}, {3.8477956879878798`*^9, 
  3.84779569337082*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"5bd2ec7e-85b2-489c-98c0-61c7b22aef91"],

Cell[BoxData["0.5076535251060521`"], "Output",
 CellChangeTimes->{
  3.822551875847453*^9, 3.822631939954736*^9, {3.8226383906842413`*^9, 
   3.822638401797768*^9}, 3.8226385933180866`*^9, 3.822638712007722*^9, 
   3.822638791692689*^9, 3.82263906442325*^9, 3.822639147120448*^9, 
   3.822639874441266*^9, 3.8226400427778244`*^9, 3.822641415641227*^9, 
   3.822642059972149*^9, 3.8226422937522717`*^9, 3.82264233151299*^9, 
   3.8226423959311495`*^9, {3.8226439527693033`*^9, 3.822643966234146*^9}, 
   3.8226443121680975`*^9, 3.8226444543522425`*^9, 3.8226445212937336`*^9, 
   3.8226445745951815`*^9, 3.8226453427714424`*^9, 3.82265373874303*^9, 
   3.8226538520679507`*^9, 3.8226539247925653`*^9, 3.8226562930379195`*^9, 
   3.8226566941729965`*^9, 3.8227242834778023`*^9, 3.822724388678502*^9, 
   3.823257580043289*^9, 3.8232577027655053`*^9, 3.823257848501501*^9, 
   3.8232580322359304`*^9, 3.823258075223567*^9, 3.823258107857791*^9, 
   3.82333520722103*^9, 3.823335459817089*^9, 3.8233356239532948`*^9, 
   3.8233360411934605`*^9, 3.8233365002033763`*^9, 3.8233366426462855`*^9, 
   3.823336967396434*^9, 3.8233370240708656`*^9, 3.8233370916430016`*^9, 
   3.8233373501059823`*^9, 3.823337692916149*^9, 3.823337805481167*^9, 
   3.8233378808029747`*^9, 3.8233384088275204`*^9, 3.8233385464904413`*^9, 
   3.823338605969629*^9, 3.823340262524457*^9, 3.8233409817670116`*^9, 
   3.829449842797714*^9, 3.8294499488407736`*^9, 3.829457597958619*^9, 
   3.8294580228027716`*^9, 3.829532995916875*^9, 3.8295344569485893`*^9, 
   3.829535894066568*^9, 3.8295360185440655`*^9, 3.829536578486335*^9, 
   3.8295430273361797`*^9, 3.829544420702467*^9, 3.8295511035853853`*^9, 
   3.8295529035497103`*^9, 3.829553768837881*^9, 3.8295538209669724`*^9, 
   3.829553854610175*^9, 3.829640441145008*^9, 3.8297074236399*^9, 
   3.8297090398380127`*^9, 3.829709138456962*^9, 3.8297125154448595`*^9, 
   3.829715507383345*^9, 3.8298549818330517`*^9, 3.8298565318462515`*^9, 
   3.8387985691307335`*^9, 3.8388018719599304`*^9, 3.838868813681823*^9, 
   3.8388720452249784`*^9, 3.8388737133641005`*^9, 3.8388749384138727`*^9, 
   3.838875388279948*^9, {3.8388794609580755`*^9, 3.838879508650241*^9}, 
   3.840948541275297*^9, 3.8477733919347196`*^9, 3.8477768532247314`*^9, 
   3.847781581484598*^9, 3.847795693885934*^9, 3.847798009941473*^9, 
   3.8477983852760973`*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"035b6fb8-6aeb-400f-b317-a6d087283771"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"GetHorizon", "[", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "sol", ",", "d", ",", "tmp", ",", "uh"}], "}"}], ",", 
    "\[IndentingNewLine]", "\t", 
    RowBox[{
     RowBox[{"sol", "=", 
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "[", "x", "]"}], "\[Equal]", "0"}], ",", "x", ",", 
        "Reals"}], "]"}]}], ";", "\[IndentingNewLine]", "\t", 
     RowBox[{"d", "=", 
      RowBox[{
       RowBox[{"Dimensions", "[", "sol", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", "\t", 
     RowBox[{"uh", "=", "1000"}], ";", "\[IndentingNewLine]", "\t", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", "\t\t", 
      RowBox[{
       RowBox[{
        RowBox[{"tmp", "=", 
         RowBox[{"x", "/.", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        "\t\t", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"TrueQ", "[", 
           RowBox[{
            RowBox[{"tmp", "<", "uh"}], "&&", 
            RowBox[{"tmp", ">", "0"}]}], "]"}], ",", 
          RowBox[{"uh", "=", "tmp"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
       "\t", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "d"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\t", "uh"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8189184270121775`*^9, 3.8189184272182684`*^9}, {
   3.8207526312966967`*^9, 3.8207526322394896`*^9}, {3.8211836489313154`*^9, 
   3.82118365044273*^9}, 3.821183690419672*^9, {3.8211837270044045`*^9, 
   3.8211837279558654`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"83a89e59-4d22-4934-aa1e-18dc8dde3300"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"uh", "=", 
  RowBox[{"GetHorizon", "[", "]"}]}]], "Input",
 CellChangeTimes->{{3.818918441268629*^9, 3.818918444823735*^9}, {
  3.8189184865129385`*^9, 3.8189185035772057`*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"8484ff1c-b261-4b58-b8d3-4513c7c85d8c"],

Cell[BoxData["0.5076535251060521`"], "Output",
 CellChangeTimes->{
  3.818918445278615*^9, 3.81891850462321*^9, 3.8189191634830165`*^9, 
   3.818919240766511*^9, 3.818919345842866*^9, 3.818919482026346*^9, 
   3.818919518774779*^9, 3.8189196383129187`*^9, 3.8189197315669003`*^9, 
   3.8189197679732275`*^9, 3.8189198104418907`*^9, {3.818919841396343*^9, 
   3.8189198705698147`*^9}, 3.818919935320735*^9, 3.8189200080554314`*^9, 
   3.81892007561615*^9, 3.818920206206482*^9, {3.8189202608155146`*^9, 
   3.8189202826828423`*^9}, 3.818920503012664*^9, 3.818921137481105*^9, 
   3.8189225618051243`*^9, 3.8189226850447135`*^9, {3.8189229764841585`*^9, 
   3.818923003834459*^9}, 3.818923045139847*^9, 3.8190891284045167`*^9, 
   3.819089665747566*^9, 3.819089805709998*^9, 3.8190898956859937`*^9, 
   3.8190900475698657`*^9, 3.8190902578089485`*^9, 3.8191075288912263`*^9, {
   3.819110315252486*^9, 3.819110326121763*^9}, 3.819358314307982*^9, 
   3.819359110440338*^9, 3.819359285916993*^9, 3.819533788040118*^9, 
   3.8195351675120487`*^9, 3.8195419949705396`*^9, 3.819542311336134*^9, 
   3.819542567018654*^9, 3.8195437988112993`*^9, 3.819544051123941*^9, 
   3.819544102963669*^9, 3.819544261792219*^9, 3.8195446821328287`*^9, 
   3.8196059284775677`*^9, 3.8196074620199485`*^9, 3.819607542068098*^9, 
   3.8196081008294315`*^9, 3.819609013198213*^9, 3.8196091216552286`*^9, 
   3.8196094709081774`*^9, 3.8196097866387*^9, 3.819609863945518*^9, 
   3.8196099169212356`*^9, 3.8196099948993797`*^9, 3.8196100791115875`*^9, 
   3.8196101475852365`*^9, 3.819611322140974*^9, 3.8196119758313694`*^9, 
   3.8196120982358713`*^9, 3.8196129803377852`*^9, 3.8196130810319653`*^9, 
   3.8196132945100164`*^9, 3.819613493393201*^9, 3.8196140701198716`*^9, 
   3.8196141672029524`*^9, 3.8196162499036846`*^9, 3.819616335762314*^9, 
   3.8196163997794657`*^9, 3.8197027258624086`*^9, 3.819702981034291*^9, 
   3.819703099633905*^9, 3.8197031708201776`*^9, 3.8197033987444553`*^9, 
   3.819703497884865*^9, 3.819703615469949*^9, 3.8197040721558466`*^9, 
   3.81970421146141*^9, 3.819704591381666*^9, 3.8197052176812286`*^9, 
   3.819705352735688*^9, 3.819705556872426*^9, 3.81970566616967*^9, 
   3.8197057314100366`*^9, 3.8197058146222258`*^9, 3.8197058914482813`*^9, 
   3.819706001025869*^9, 3.8197061048174715`*^9, 3.819706333744068*^9, 
   3.8197068158999357`*^9, 3.81970687206752*^9, 3.819707371441285*^9, 
   3.819707459028195*^9, 3.8197075259094105`*^9, 3.8197076483603306`*^9, 
   3.819707739851964*^9, 3.8197078625853977`*^9, 3.819707937462742*^9, 
   3.819708001031409*^9, 3.819708113305282*^9, 3.8197081973697605`*^9, 
   3.8197095986674585`*^9, 3.8197097699349756`*^9, 3.819710871337349*^9, 
   3.8197112178831453`*^9, 3.819712470192026*^9, 3.819713178891097*^9, 
   3.8197138528649025`*^9, 3.819713944606988*^9, 3.8197140011004376`*^9, 
   3.819714065506771*^9, 3.8205742939817724`*^9, 3.8205744162166777`*^9, 
   3.820580635028878*^9, 3.8205807137004547`*^9, 3.8205808140457697`*^9, 
   3.820580880574697*^9, 3.820580962990179*^9, 3.820581359291139*^9, 
   3.820581417766984*^9, 3.8205814595286617`*^9, 3.820581496282134*^9, 
   3.8207360343546944`*^9, 3.8207367786585693`*^9, 3.820736883292986*^9, 
   3.8207369690276365`*^9, 3.8207370567194033`*^9, {3.8207371626200495`*^9, 
   3.8207371776434407`*^9}, 3.820737235535587*^9, 3.82073747210567*^9, 
   3.8207379521464615`*^9, 3.8207380298389454`*^9, {3.8207381407490196`*^9, 
   3.8207381648108387`*^9}, 3.820738306324608*^9, 3.8207386290066833`*^9, 
   3.820738798491249*^9, 3.8207390229644427`*^9, 3.820740272180752*^9, 
   3.8207404292606773`*^9, 3.8207405745153303`*^9, 3.820741817052579*^9, {
   3.820743696562937*^9, 3.820743714229368*^9}, 3.8207445339444127`*^9, 
   3.820744690035174*^9, 3.8207450294554515`*^9, 3.820745561545369*^9, 
   3.820745679087144*^9, 3.8207457311173124`*^9, 3.820745795249696*^9, 
   3.8207460781358776`*^9, 3.820746172997449*^9, 3.8207462555910797`*^9, 
   3.820746570439067*^9, 3.820747125521335*^9, 3.8207472409790893`*^9, 
   3.820747293674988*^9, 3.820747441743472*^9, 3.8207480800639477`*^9, 
   3.820748151554246*^9, 3.820748203429015*^9, 3.82074823942728*^9, {
   3.8207483172212315`*^9, 3.82074834558759*^9}, 3.820749091054778*^9, 
   3.8207522648895297`*^9, 3.8207523075160265`*^9, 3.820752372906203*^9, 
   3.8207526443498926`*^9, 3.8207526800337753`*^9, 3.8207527277365065`*^9, 
   3.8207527755143228`*^9, 3.8207529070726995`*^9, 3.8207531961617575`*^9, 
   3.820753255770384*^9, 3.8207533788354173`*^9, 3.8207535041933346`*^9, 
   3.8209158850210533`*^9, 3.8211686774979362`*^9, {3.821168721900886*^9, 
   3.821168751593591*^9}, 3.82116908257971*^9, 3.8211691567529545`*^9, {
   3.8211692100755577`*^9, 3.8211692295411015`*^9}, 3.8211692819328127`*^9, 
   3.821169328915611*^9, 3.8211694571566424`*^9, 3.8211695338329363`*^9, 
   3.8211696199431677`*^9, 3.821183063329502*^9, 3.8211831783642936`*^9, 
   3.8211832794115477`*^9, 3.821183322769476*^9, 3.821183449177542*^9, {
   3.821183497108053*^9, 3.8211835231382303`*^9}, 3.8211835821286397`*^9, 
   3.8211836199405847`*^9, {3.8211837219734106`*^9, 3.8211837429134464`*^9}, 
   3.8211841151951857`*^9, 3.82118420378636*^9, 3.8212537454171495`*^9, 
   3.8212553247351985`*^9, 3.821255407810794*^9, {3.821255467224879*^9, 
   3.8212554831588783`*^9}, 3.8212556004585876`*^9, 3.8212559985620823`*^9, 
   3.8212561064730053`*^9, 3.821256315243803*^9, 3.8212564658772607`*^9, 
   3.8212581159858103`*^9, 3.8212581808487673`*^9, {3.8212583087118483`*^9, 
   3.8212583344040413`*^9}, {3.821258495695385*^9, 3.821258517201434*^9}, 
   3.8212585564174643`*^9, 3.821258644933402*^9, {3.8212586808426776`*^9, 
   3.8212586961509647`*^9}, 3.8212588894149113`*^9, 3.821259334096985*^9, 
   3.821265762187316*^9, 3.821265874965499*^9, 3.821266038593427*^9, 
   3.8212669426120234`*^9, {3.8212673116698313`*^9, 3.8212673325993414`*^9}, 
   3.821269428103275*^9, 3.8212695370897427`*^9, 3.8212698186441236`*^9, 
   3.821270530009957*^9, 3.821270606075365*^9, 3.821270674898288*^9, 
   3.821270752807522*^9, 3.821270881472042*^9, 3.8212713514397554`*^9, 
   3.8212717583350697`*^9, 3.8212721031000876`*^9, 3.821272685962529*^9, 
   3.821273386463132*^9, 3.821273534320225*^9, 3.821273623613538*^9, 
   3.8212736627347717`*^9, 3.821273785812856*^9, 3.8212738175990033`*^9, 
   3.8212741713422823`*^9, 3.82127460265617*^9, 3.821274640307684*^9, 
   3.8212747317463164`*^9, 3.8212747682946367`*^9, 3.8212748158843675`*^9, 
   3.8212748740076904`*^9, 3.8212749119577427`*^9, 3.8213335369689054`*^9, 
   3.821333801074665*^9, 3.8213339010048776`*^9, 3.8213342593175764`*^9, 
   3.82133435706808*^9, 3.821334487699215*^9, 3.821334561711882*^9, 
   3.8213346270569105`*^9, 3.8213347504610987`*^9, 3.821334791978922*^9, 
   3.821334846419241*^9, 3.8213349319937787`*^9, 3.821334993117734*^9, 
   3.8213350671978474`*^9, 3.821335361335427*^9, 3.821336099912101*^9, 
   3.821439507394415*^9, 3.8214398115597663`*^9, 3.821439998481745*^9, 
   3.8214400392232985`*^9, 3.8214404058713045`*^9, 3.8214405575636005`*^9, 
   3.8214406323518815`*^9, 3.821440845376775*^9, 3.821440901146994*^9, 
   3.8214412240018716`*^9, 3.821441397730337*^9, 3.821441604955495*^9, 
   3.822037147368526*^9, {3.82203727765154*^9, 3.8220373031259203`*^9}, 
   3.8220377266873474`*^9, 3.8220378666986637`*^9, 3.822039818779249*^9, 
   3.822040216878652*^9, 3.8220478857459955`*^9, 3.822048238868904*^9, 
   3.8220485004786596`*^9, 3.8220485526975627`*^9, 3.822048642426086*^9, 
   3.8220487058006277`*^9, 3.822049022515292*^9, 3.8220494840705805`*^9, 
   3.8220501052416973`*^9, 3.82205042258619*^9, 3.822050455139162*^9, 
   3.8220505742676244`*^9, 3.8220506042970066`*^9, 3.822050658801244*^9, 
   3.8220507295803432`*^9, 3.822050792231347*^9, 3.8220514600638237`*^9, 
   3.822051501812663*^9, 3.8220518939341235`*^9, 3.8220527274413757`*^9, 
   3.8226389250550957`*^9, 3.822639064485682*^9, 3.8226391472141747`*^9, 
   3.8226398745185623`*^9, 3.822640042824689*^9, 3.8226414157349544`*^9, 
   3.8226420600346327`*^9, 3.822642293799135*^9, 3.822642331591099*^9, 
   3.8226423960092554`*^9, {3.822643952800544*^9, 3.822643966296631*^9}, 
   3.8226443122149615`*^9, 3.822644454414727*^9, 3.8226445213561764`*^9, 
   3.8226445746576676`*^9, 3.8226453430526266`*^9, 3.822653738840642*^9, 
   3.8226538522397833`*^9, 3.8226539248394313`*^9, 3.822656293097435*^9, 
   3.8226566942511053`*^9, 3.8227242835336523`*^9, 3.822724388771413*^9, 
   3.8232575801420207`*^9, 3.8232577028983192`*^9, 3.823257848568735*^9, 
   3.8232580323178096`*^9, 3.82325807528963*^9, 3.8232581079794893`*^9, 
   3.8233352072668734`*^9, 3.8233354599048567`*^9, 3.823335624040065*^9, 
   3.823336041258097*^9, 3.823336500287154*^9, 3.8233366427260714`*^9, 
   3.8233369674623127`*^9, 3.823337024139686*^9, 3.8233370917068357`*^9, 
   3.823337350175788*^9, 3.823337692980975*^9, 3.8233378055845084`*^9, 
   3.8233378808797703`*^9, 3.8233384089501963`*^9, 3.8233385465532246`*^9, 
   3.823338606033429*^9, 3.8233402626008425`*^9, 3.823340981841812*^9, 
   3.8294498428490024`*^9, 3.829449948899476*^9, 3.829457598101191*^9, 
   3.829458022862631*^9, 3.829532996122357*^9, 3.8295344571543884`*^9, 
   3.8295358940909348`*^9, 3.8295360185938544`*^9, 3.829536578528191*^9, 
   3.8295430273850145`*^9, 3.829544420756524*^9, 3.829551103619149*^9, 
   3.82955290356536*^9, 3.829553768893462*^9, 3.8295538210314817`*^9, 
   3.8295538546635995`*^9, 3.8296404412258654`*^9, 3.829707423691829*^9, 
   3.829709039888274*^9, 3.829709138511307*^9, 3.829712515613296*^9, 
   3.82971550742022*^9, 3.829854981894424*^9, 3.829856531924371*^9, 
   3.8387985691920147`*^9, 3.838801871985862*^9, 3.838868813769904*^9, 
   3.8388720452898054`*^9, 3.838873713450453*^9, 3.8388749384852853`*^9, 
   3.8388753883686686`*^9, {3.8388794609810543`*^9, 3.838879508826088*^9}, 
   3.840948541376701*^9, 3.8477733920285063`*^9, 3.847776853379328*^9, 
   3.8477815815732765`*^9, 3.8477980101688647`*^9, 3.847798385348613*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"8e7038e0-b589-482c-9f06-5e6d05dc5d50"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"1", "/", "uh"}]], "Input",
 CellChangeTimes->{{3.8220500260600843`*^9, 3.8220500290032687`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"6adeddfd-12d1-4cbb-8208-95a4d2593379"],

Cell[BoxData["1.9698474462303666`"], "Output",
 CellChangeTimes->{
  3.82205002987231*^9, 3.8220501053384385`*^9, 3.8220504226779456`*^9, 
   3.8220504552628317`*^9, 3.822050574351398*^9, 3.8220506043927507`*^9, 
   3.8220506589109516`*^9, 3.8220507296870584`*^9, 3.8220507923131285`*^9, 
   3.8220514601356335`*^9, 3.8220515019114113`*^9, 3.822051894043829*^9, 
   3.8220527275181684`*^9, 3.822638928306636*^9, 3.822639064516967*^9, 
   3.82263914727666*^9, 3.822639874589305*^9, 3.8226400428871746`*^9, 
   3.822641415797439*^9, 3.8226420600971174`*^9, 3.822642293846041*^9, 
   3.8226423316379614`*^9, 3.822642396071741*^9, {3.8226439528185053`*^9, 
   3.8226439663591185`*^9}, 3.822644312261825*^9, 3.8226444544615917`*^9, 
   3.822644521403041*^9, 3.822644574720153*^9, 3.822645343099491*^9, 
   3.822653738900143*^9, 3.822653852302269*^9, 3.822653924889047*^9, 
   3.822656293159951*^9, 3.822656694285993*^9, 3.8227242836309986`*^9, 
   3.8227243888494205`*^9, 3.823257580225642*^9, 3.8232577030116997`*^9, 
   3.8232578486191654`*^9, 3.823258032370614*^9, 3.82325807534149*^9, 
   3.8232581080900173`*^9, 3.823335207304822*^9, 3.82333545997966*^9, 
   3.823335624112872*^9, 3.82333604130171*^9, 3.8233365003490305`*^9, 
   3.8233366427899723`*^9, 3.823336967515065*^9, 3.8233370241965327`*^9, 
   3.8233370917640767`*^9, 3.8233373502312393`*^9, 3.823337693034834*^9, 
   3.8233378056368046`*^9, 3.8233378809455957`*^9, 3.823338409004052*^9, 
   3.823338546602142*^9, 3.8233386060503836`*^9, 3.8233402626644373`*^9, 
   3.8233409819046507`*^9, 3.8294498428779583`*^9, 3.829449948932392*^9, 
   3.829457598132435*^9, 3.8294580228873734`*^9, 3.8295329961379943`*^9, 
   3.829534457186198*^9, 3.8295358941151457`*^9, 3.829536018609501*^9, 
   3.8295365785594363`*^9, 3.8295430274159327`*^9, 3.8295444208542566`*^9, 
   3.82955110363477*^9, 3.8295529035810184`*^9, 3.829553768924369*^9, 
   3.8295538210516095`*^9, 3.8295538546975083`*^9, 3.829640441262767*^9, 
   3.829707423791601*^9, 3.8297090399209433`*^9, 3.82970913854081*^9, 
   3.829712515663006*^9, 3.8297155074431915`*^9, 3.8298549819947186`*^9, 
   3.8298565319621563`*^9, 3.8387985692462792`*^9, 3.8388018719998236`*^9, 
   3.8388688138523817`*^9, 3.8388720453423157`*^9, 3.8388737135229263`*^9, 
   3.838874938538375*^9, 3.8388753884506664`*^9, {3.8388794609939795`*^9, 
   3.838879508881943*^9}, 3.8409485414734783`*^9, 3.847773392038481*^9, 
   3.847776853448181*^9, 3.8477815816420574`*^9, 3.8477980103523736`*^9, 
   3.8477983853602*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"733eb4f1-6fbb-4254-a288-a7c360f1ea7d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "The", " ", "function", " ", "which", " ", "is", " ", "used", " ", "to", 
   " ", "find", " ", "the", " ", "value", " ", "of", " ", "the", " ", 
   "radial", " ", "coordinate", " ", "in", " ", "turning", " ", "point"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.847795763212438*^9, 3.8477958262672553`*^9}, {
  3.847857880984657*^9, 
  3.8478578831057177`*^9}},ExpressionUUID->"9bd4c700-cbfa-41be-bc3a-\
42ab7b6f5eaa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GetTurpoint", "[", 
   RowBox[{"B_", ",", " ", "uh_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "sol", ",", "ut", ",", "tmp", ",", "d", ",", "sts"}], 
     "}"}], ",", "\[IndentingNewLine]", "\t", 
    RowBox[{
     RowBox[{"sol", "=", 
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"U", "[", 
          RowBox[{"x", ",", "B"}], "]"}], "\[Equal]", "0"}], ",", "x", ",", 
        "Reals"}], "]"}]}], ";", "\[IndentingNewLine]", "\t", 
     RowBox[{"d", "=", 
      RowBox[{
       RowBox[{"Dimensions", "[", "sol", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", "\t", 
     RowBox[{"ut", "=", "uh"}], ";", "\[IndentingNewLine]", "\t", 
     RowBox[{"sts", "=", "0"}], ";", "\[IndentingNewLine]", "\t", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", "\t", 
      RowBox[{
       RowBox[{
        RowBox[{"tmp", "=", 
         RowBox[{"x", "/.", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        "\t", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"TrueQ", "[", 
           RowBox[{
            RowBox[{"tmp", "<", "ut"}], " ", "&&", " ", 
            RowBox[{"tmp", ">", "0"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"ut", "=", "tmp"}], ";", 
           RowBox[{"sts", "=", "1"}], ";"}]}], "]"}], ";"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "d"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"ut", ",", "sts"}], "}"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8158286070827255`*^9, 3.815828632935959*^9}, {
   3.8189185410211515`*^9, 3.8189185451236043`*^9}, {3.818918704519429*^9, 
   3.81891871193274*^9}, 3.8214405402215147`*^9, 3.82144061154033*^9, 
   3.821440889600148*^9, {3.8220482181132903`*^9, 3.8220482242698936`*^9}, {
   3.8220486076940975`*^9, 3.8220486233047137`*^9}, {3.8226389744953084`*^9, 
   3.8226389993189697`*^9}, {3.8226391309677925`*^9, 3.822639131342705*^9}, {
   3.8226422738120594`*^9, 3.8226422756413946`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"580ca3fd-a16b-4a37-b1d7-8239482c0bb2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ut", "[", "B_", "]"}], ":=", 
  RowBox[{
   RowBox[{"GetTurpoint", "[", 
    RowBox[{"B", ",", "uh"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8189185351581764`*^9, 3.8189185543776255`*^9}, {
   3.8189185906810136`*^9, 3.8189185977226844`*^9}, {3.8189186303473883`*^9, 
   3.8189186312991247`*^9}, {3.8189187181232605`*^9, 
   3.8189187876278334`*^9}, {3.818918845968048*^9, 3.818918847131348*^9}, {
   3.8189193332874436`*^9, 3.8189193350938215`*^9}, 3.8212537511053867`*^9, {
   3.8226390058948526`*^9, 3.822639007473729*^9}, {3.822639110916092*^9, 
   3.8226391116654882`*^9}, {3.8226391617927427`*^9, 3.822639162339903*^9}, {
   3.822642277673338*^9, 3.822642279517401*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"b246f379-5f4e-4ed9-aafd-fdfcb8957a7e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"1", "/", 
  RowBox[{"ut", "[", "Bph", "]"}]}]], "Input",
 CellChangeTimes->{{3.8226390758735604`*^9, 3.8226390909360805`*^9}, {
  3.82263917930919*^9, 3.822639194909762*^9}, {3.8226393316227894`*^9, 
  3.8226393760817184`*^9}, {3.8226394257899914`*^9, 3.8226394324655113`*^9}, {
  3.823337003631785*^9, 3.8233370061261854`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"8dddcfe9-a146-4992-a26b-0acfeeee6b40"],

Cell[BoxData["2.9597968615394996`"], "Output",
 CellChangeTimes->{
  3.822639491411994*^9, 3.822639874780937*^9, 3.8226400432152233`*^9, 
   3.822641416010643*^9, 3.8226420602689524`*^9, 3.822642294017887*^9, 
   3.8226423318098373`*^9, 3.8226423964860587`*^9, {3.822643953052873*^9, 
   3.8226439665060825`*^9}, 3.8226443124336987`*^9, 3.822644454649047*^9, 
   3.822644521543632*^9, 3.8226445750482006`*^9, 3.8226453432400837`*^9, 
   3.822653739059715*^9, 3.822653852536585*^9, 3.8226539251077456`*^9, 
   3.8226562933177156`*^9, 3.8226566944265823`*^9, 3.8227242837716103`*^9, 
   3.822724389089359*^9, 3.8232575804493494`*^9, 3.8232577033767877`*^9, 
   3.823257848940301*^9, 3.823258032746459*^9, 3.8232580756657257`*^9, 
   3.8232581084802713`*^9, 3.823335207719675*^9, 3.8233354603706245`*^9, 
   3.8233356246085615`*^9, 3.823336041605488*^9, 3.8233365008063183`*^9, 
   3.823336643109378*^9, 3.823336967817412*^9, 3.823337024505695*^9, 
   3.823337092061577*^9, 3.8233373505375624`*^9, 3.8233376935474772`*^9, 
   3.823337806070423*^9, 3.82333788144328*^9, 3.8233384095146947`*^9, 
   3.8233385466858716`*^9, 3.8233386063713856`*^9, 3.823340262979803*^9, 
   3.8233409823943443`*^9, 3.8294498445249295`*^9, 3.8294499492675695`*^9, 
   3.829457598374764*^9, 3.829458023125972*^9, 3.8295329963784275`*^9, 
   3.8295344574209156`*^9, 3.82953589433133*^9, 3.8295360188603716`*^9, 
   3.8295365787755656`*^9, 3.829543027650335*^9, 3.8295444211205454`*^9, 
   3.8295511038506336`*^9, 3.8295529046439953`*^9, 3.8295537691756954`*^9, 
   3.8295538211307487`*^9, 3.829553854784181*^9, 3.8296404415790987`*^9, 
   3.8297074240924435`*^9, 3.829709040002243*^9, 3.8297091388258657`*^9, 
   3.8297125159763713`*^9, 3.829715507702784*^9, 3.8298549822955875`*^9, 
   3.8298565320866313`*^9, 3.8387985695438204`*^9, 3.838801872439647*^9, 
   3.83886881427991*^9, 3.838872045656679*^9, 3.838873713858199*^9, 
   3.8388749388416605`*^9, 3.8388753888013344`*^9, {3.8388794612969327`*^9, 
   3.838879509251989*^9}, 3.840948541875292*^9, 3.847773392440465*^9, 
   3.8477768538259783`*^9, 3.8477815820343556`*^9, 3.8477980108513412`*^9, 
   3.847798385764383*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"9f11101f-bd26-4e5a-b77d-e8a8e17270c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"1", "/", 
  RowBox[{"ut", "[", "Bmax", "]"}]}]], "Input",
 CellChangeTimes->{{3.8226390758735604`*^9, 3.8226390909360805`*^9}, {
  3.82263917930919*^9, 3.822639194909762*^9}, {3.8226393316227894`*^9, 
  3.8226393760817184`*^9}, {3.8226394257899914`*^9, 3.8226394324655113`*^9}, {
  3.822639483784274*^9, 3.822639488472652*^9}, {3.823337053489252*^9, 
  3.8233370546402607`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"c4926def-00d1-4cd4-9768-aace8df2f80e"],

Cell[BoxData["5.909678178916057`"], "Output",
 CellChangeTimes->{{3.8226390937021613`*^9, 3.8226391163545485`*^9}, {
   3.8226391492302203`*^9, 3.8226391957843676`*^9}, {3.8226393324929194`*^9, 
   3.822639376832426*^9}, {3.8226394264144135`*^9, 3.822639432902939*^9}, {
   3.8226394848934216`*^9, 3.8226394888625755`*^9}, 3.822639874917284*^9, 
   3.822640043355814*^9, 3.822641416151236*^9, 3.8226420603939223`*^9, 
   3.8226422940646973`*^9, 3.82264233190357*^9, 3.8226423966266513`*^9, {
   3.8226439532223625`*^9, 3.822643966740403*^9}, 3.8226443125898733`*^9, 
   3.822644454945855*^9, 3.8226445218092422`*^9, 3.822644575332822*^9, 
   3.8226453434900265`*^9, 3.8226537393655863`*^9, 3.822653853005218*^9, 
   3.822653925482649*^9, 3.822656293583236*^9, 3.822656694739005*^9, 
   3.8227242840363617`*^9, 3.8227243895392714`*^9, 3.82325758096179*^9, 
   3.823257705011655*^9, 3.823257850467455*^9, 3.8232580342851057`*^9, 
   3.8232580772346644`*^9, 3.8232581104760494`*^9, 3.823335211153482*^9, 
   3.8233354618856163`*^9, 3.823335627300194*^9, 3.823336043213173*^9, 
   3.823336501178311*^9, 3.823336644691289*^9, 3.8233369695505757`*^9, 
   3.8233370261562757`*^9, 3.8233370923318853`*^9, 3.8233373508278327`*^9, 
   3.8233376939623804`*^9, 3.8233378064216204`*^9, 3.823337881820281*^9, 
   3.8233384099668674`*^9, 3.8233385468012023`*^9, 3.8233386066442204`*^9, 
   3.823340263248397*^9, 3.823340982786791*^9, 3.8294498448138547`*^9, 
   3.8294499495567956`*^9, 3.8294575985592394`*^9, 3.8294580233193617`*^9, 
   3.829532996554162*^9, 3.8295344576178885`*^9, 3.829535894648562*^9, 
   3.8295360192216587`*^9, 3.829536578960456*^9, 3.829543027842819*^9, 
   3.8295444213349705`*^9, 3.829551104173483*^9, 3.8295529048909984`*^9, 
   3.8295537692515974`*^9, 3.829553821167522*^9, 3.8295538548204885`*^9, 
   3.829640441818251*^9, 3.8297074243397837`*^9, 3.8297090400269113`*^9, 
   3.8297091392096653`*^9, 3.829712516208124*^9, 3.8297155080413685`*^9, 
   3.829854982527363*^9, 3.829856532131381*^9, 3.8387985697997227`*^9, 
   3.8388018729138207`*^9, 3.8388688146236725`*^9, 3.838872045908164*^9, 
   3.8388737141132145`*^9, 3.838874939105497*^9, 3.838875389080562*^9, {
   3.83887946281456*^9, 3.838879509598302*^9}, 3.8409485422026143`*^9, 
   3.847773392768295*^9, 3.8477768541488295`*^9, 3.847781582355543*^9, 
   3.847798011233903*^9, 3.847798386104679*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"569e39bf-87c4-4538-bd39-e3a2a209816c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Propagation", " ", "time", " ", "of", " ", "the", " ", "photon", " ", 
    "radiated", " ", "from", " ", "the", " ", "Hot", " ", "spot", " ", "in", 
    " ", "the", " ", "angular", " ", "position", " ", "\[Phi]s"}], "=", 
   RowBox[{
   "0.", " ", "This", " ", "time", " ", "is", " ", "chosen", " ", "as", " ", 
    "the", " ", "starting", " ", "time", " ", "of", " ", "observation", " ", 
    "by", " ", "distant", " ", "observer"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8477967319252405`*^9, 3.8477969733882327`*^9}, {
  3.847857900784638*^9, 
  3.84785792172171*^9}},ExpressionUUID->"a4405d04-e829-49c2-ab2c-\
8c6e27b73e25"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Bs", "=", 
  RowBox[{"x", "/.", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"G1", "[", 
        RowBox[{"us", ",", "uo", ",", "x", ",", "0", ",", "\[Theta]o"}], 
        "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "Bph", ",", "Bmax"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8213350374783173`*^9, 3.8213350509745903`*^9}, {
   3.8213360549357543`*^9, 3.821336059230466*^9}, {3.8214411168083405`*^9, 
   3.8214411334552765`*^9}, {3.822048852859882*^9, 3.8220488558007035`*^9}, {
   3.82205092228351*^9, 3.8220509296174126`*^9}, {3.8220515832889385`*^9, 
   3.8220515869149013`*^9}, 3.8220518644834857`*^9, {3.822052656287452*^9, 
   3.8220526565936327`*^9}, 3.8388734698788695`*^9, 3.838873656583267*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"e8beb703-9efc-4f1f-8ac1-9f794719428c"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "inumr", 
   "\"The integrand \\!\\(\\*FractionBox[\\\"1\\\", SqrtBox[RowBox[{\\\"Abs\\\
\", \\\"[\\\", FractionBox[RowBox[{RowBox[{RowBox[{\\\"-\\\", SuperscriptBox[\
\\\"u\\\", \\\"2\\\"]}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", \\\"u\\\"}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"7\\\"}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \
\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}], \\\"+\\\", FractionBox[\\\"1\\\", SuperscriptBox[\\\"x\\\", \\\
\"2\\\"]]}], SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"7\\\"}], \\\"+\\\", FractionBox[\\\"10\\\", RowBox[{\\\"Plus\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]], \\\"+\\\", FractionBox[\\\"2\\\", RowBox[{\\\"Plus\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]]}], \\\")\\\"}], \\\"2\\\"]], \\\"]\\\"}]]]\\) has evaluated to \
non-numerical values for all sampling points in the region with boundaries \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0.0001`\\\", \\\",\
\\\", \\\"0.16921395205041884`\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\).\"", 2, 94, 
   1, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.822037244489664*^9, 3.8220373952022343`*^9, 3.8220379151944885`*^9, 
   3.822040243568903*^9, 3.8220479385303345`*^9, 3.822048286174577*^9, 
   3.8220486001088448`*^9, 3.8220486525845127`*^9, 3.8220487162803726`*^9, 
   3.8220490328256745`*^9, 3.8220493915463314`*^9, 3.8220494945318813`*^9, 
   3.822050117225132*^9, {3.8220504378709745`*^9, 3.8220504618742504`*^9}, 
   3.8220505861751223`*^9, 3.8220507413256865`*^9, 3.8220508126320763`*^9, 
   3.8220509467880177`*^9, 3.8220514707362022`*^9, 3.822051512560172*^9, 
   3.822051865218302*^9, 3.8220519048218017`*^9, 3.822052657883368*^9, 
   3.82205273828539*^9, 3.823336523158227*^9, 3.8233366666654043`*^9, 
   3.823336989626257*^9, 3.823337068504999*^9, 3.8233371196623163`*^9, 
   3.8233373803011384`*^9, 3.8233377216108093`*^9, 3.823337890577276*^9, 
   3.8233384728918037`*^9, 3.823338615281762*^9, 3.823340272710415*^9, 
   3.823340991348104*^9, 3.829449958376701*^9, 3.8294576048867764`*^9, 
   3.8294580302344265`*^9, 3.8295330039212666`*^9, 3.829534464337973*^9, 
   3.8295359010426693`*^9, 3.829536025948739*^9, 3.8295365855477543`*^9, 
   3.829543034594518*^9, 3.8295444285127134`*^9, 3.829551110602257*^9, 
   3.829553775642982*^9, 3.8295538239162197`*^9, 3.8295538578365326`*^9, 
   3.829640449811761*^9, 3.829707432354192*^9, 3.829709147303542*^9, 
   3.8297125243992395`*^9, 3.8297155157065535`*^9, 3.8298549902306776`*^9, 
   3.829856535686591*^9, 3.8387985783135104`*^9, 3.83880188139478*^9, 
   3.838868824913538*^9, 3.8388720544610777`*^9, 3.838873482176211*^9, 
   3.838873659893331*^9, 3.838873721658559*^9, 3.838874946387698*^9, 
   3.8388753968436623`*^9, 3.8409501243767757`*^9, 3.847798386280776*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"89a9a62a-dcdc-401b-8819-bb65f36c48ec"],

Cell[BoxData["0.5155316342753279`"], "Output",
 CellChangeTimes->{3.823338632876156*^9, 3.823340291882535*^9, 
  3.8233410090189285`*^9, 3.829449975692927*^9, 3.8294576136509495`*^9, 
  3.8294580397268925`*^9, 3.8295330129906235`*^9, 3.8295344733549623`*^9, 
  3.829535909977976*^9, 3.8295360347962036`*^9, 3.829536594379963*^9, 
  3.8295430443308287`*^9, 3.829544438212695*^9, 3.8295511193175135`*^9, 
  3.8295537836576147`*^9, 3.829553830938181*^9, 3.829553865352337*^9, 
  3.8296404615475483`*^9, 3.829707444049502*^9, 3.829709161230756*^9, 
  3.8297125390221453`*^9, 3.829715529944476*^9, 3.829855004093005*^9, 
  3.8298565457946415`*^9, 3.8387985908574004`*^9, 3.8388018941718073`*^9, 
  3.8388688391050673`*^9, 3.838872066772627*^9, 3.838873501783306*^9, 
  3.8388736599033012`*^9, 3.838873721670569*^9, 3.8388749464006615`*^9, 
  3.8388753968566723`*^9, 3.84095012438575*^9, 3.847798386334632*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"f60b037f-40ab-4fe4-9db3-d853aaf18671"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tt", "=", 
  RowBox[{"to1", "[", 
   RowBox[{"us", ",", "uo", ",", "Bs", ",", "0"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8388735200214825`*^9, 3.8388735264135475`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"c75201b3-d508-4fb1-9d4a-55e62bc8e034"],

Cell[BoxData["10009.790900824095`"], "Output",
 CellChangeTimes->{3.838873532167678*^9, 3.838873665013588*^9, 
  3.8388737217423763`*^9, 3.8388749464504423`*^9, 3.838875396929434*^9, 
  3.838879518570436*^9, 3.840948551411581*^9, 3.847773402206477*^9, 
  3.847776862891453*^9, 3.8477815911909757`*^9, 3.847798011508735*^9, 
  3.847798386390521*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"a819c99a-e70b-4614-b298-b09787719b68"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"8bc86548-7093-4c87-8260-3dfc1d6b6ef2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tab1", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.819710758364601*^9, 3.819710759520584*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"97537e7f-d1f6-4752-a6ee-c95f09f03ce3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tab2", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{3.8197107829011784`*^9},
 CellLabel->"In[97]:=",ExpressionUUID->"06ea970b-f880-42ab-80e4-4693ac8f8494"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tab3", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{3.8197107845894933`*^9},
 CellLabel->"In[98]:=",ExpressionUUID->"c072888a-75c1-4b78-a319-e941eb6031b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tab3a", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{3.819711757778194*^9, 3.823337426612468*^9},
 CellLabel->"In[99]:=",ExpressionUUID->"de9c0266-b8fc-40f7-98f4-dc9d9da958cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tab4", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{3.8197107870587063`*^9},
 CellLabel->
  "In[100]:=",ExpressionUUID->"55d5317f-3284-4e3c-9e18-6efa1ba93d3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tab5", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{3.8197107896847177`*^9},
 CellLabel->
  "In[101]:=",ExpressionUUID->"13397ca0-5cd3-400d-bcc2-668e859b7934"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tab6", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{3.819710792811737*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"bd438da9-be70-4f83-a115-0a9485afc29b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tab6a", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{3.8197117383656435`*^9},
 CellLabel->
  "In[103]:=",ExpressionUUID->"cac7ffae-ae88-4a3f-8341-87c8ce717ff2"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"aadb543d-2888-4403-9d86-b5a302f258aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "60"}], ";"}]], "Input",
 CellChangeTimes->{{3.819089794656798*^9, 3.819089796381567*^9}, 
   3.819089875888009*^9, {3.819616379344902*^9, 3.819616379438575*^9}, 
   3.819707848173133*^9, {3.822049007079878*^9, 3.8220490071609197`*^9}, {
   3.8233376710083385`*^9, 3.8233376764604936`*^9}, {3.8233377948908277`*^9, 
   3.823337794928684*^9}, 3.8233383879356337`*^9, {3.8294575803276963`*^9, 
   3.8294575805062523`*^9}, 3.829536553185053*^9, {3.8295429869474764`*^9, 
   3.82954298703223*^9}, 3.829544236663439*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"08203f87-47df-4953-9b8d-71b5950d449c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d\[Phi]", "=", 
   RowBox[{"2", 
    RowBox[{"Pi", "/", "n"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.819358778796248*^9, 3.819358794656258*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"9d29b2df-2ebe-4ac1-b811-6d5e5c42567e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"x\[Phi]s", "=", 
      RowBox[{"s", " ", "d\[Phi]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Ga", "=", 
      RowBox[{"G1", "[", 
       RowBox[{"us", ",", "uo", ",", "0", ",", "x\[Phi]s", ",", "\[Theta]o"}],
        "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Gb", "=", 
      RowBox[{"G1", "[", 
       RowBox[{
       "us", ",", "uo", ",", "Bmax", ",", "x\[Phi]s", ",", "\[Theta]o"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{
         RowBox[{"Ga", "*", "Gb"}], "<", "0"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Bs", "=", 
         RowBox[{"x", "/.", 
          RowBox[{
           RowBox[{"FindRoot", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"G1", "[", 
               RowBox[{
               "us", ",", "uo", ",", "x", ",", "x\[Phi]s", ",", "\[Theta]o"}],
                "]"}], "\[Equal]", "0"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "0.000001", ",", 
               RowBox[{"0.999999", "Bmax"}]}], "}"}]}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"tab1", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"tab1", ",", 
           RowBox[{"{", 
            RowBox[{"x\[Phi]s", ",", 
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{
               "uo", ",", "us", ",", "Bs", ",", "x\[Phi]s", ",", 
                "\[Theta]o"}], "]"}], "^", "4"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"tab2", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"tab2", ",", 
           RowBox[{"{", 
            RowBox[{"x\[Phi]s", ",", 
             RowBox[{"\[CapitalDelta]\[CapitalPi]", "[", 
              RowBox[{
              "x\[Phi]s", ",", "\[Theta]o", ",", "Bs", ",", "us", ",", "uo"}],
               "]"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"tab3", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"tab3", ",", 
           RowBox[{"{", 
            RowBox[{"x\[Phi]s", ",", 
             RowBox[{"Iobs", "[", 
              RowBox[{
              "x\[Phi]s", ",", "\[Theta]o", ",", "Bs", ",", "us", ",", "uo"}],
               "]"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"tab3a", "=", " ", 
         RowBox[{"Append", "[", 
          RowBox[{"tab3a", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"to1", "[", 
               RowBox[{"us", ",", "uo", ",", "Bs", ",", "x\[Phi]s"}], "]"}], 
              "-", "tt"}], ",", 
             RowBox[{"Iobs", "[", 
              RowBox[{
              "x\[Phi]s", ",", "\[Theta]o", ",", "Bs", ",", "us", ",", "uo"}],
               "]"}]}], "}"}]}], "]"}]}]}]}], "\[IndentingNewLine]", "]"}], 
     ";"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "0", ",", "n"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.819089348931817*^9, 3.8190893708517294`*^9}, {
   3.8190894063309774`*^9, 3.819089659738637*^9}, {3.819089778456366*^9, 
   3.819089790980504*^9}, {3.819090002748655*^9, 3.819090025174979*^9}, {
   3.81935894421749*^9, 3.819359040462017*^9}, {3.8193591843426523`*^9, 
   3.8193591847895613`*^9}, {3.819359248717556*^9, 3.819359249736672*^9}, {
   3.8197095818804436`*^9, 3.8197095831801805`*^9}, {3.819709668738346*^9, 
   3.819709669050817*^9}, {3.8197098590289617`*^9, 3.819709859528376*^9}, {
   3.8197098910123224`*^9, 3.8197098920589533`*^9}, {3.819710848454156*^9, 
   3.8197108532706842`*^9}, {3.819711086868705*^9, 3.8197110954044557`*^9}, {
   3.8197123045008388`*^9, 3.8197123991788316`*^9}, {3.819713838093151*^9, 
   3.819713842046739*^9}, {3.819713976299033*^9, 3.8197139775964994`*^9}, {
   3.829535967295141*^9, 3.8295359675012455`*^9}, {3.8388752086617737`*^9, 
   3.8388752098861933`*^9}, 3.8477735264275937`*^9, {3.847776813676908*^9, 
   3.84777681825079*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"6da1d2e7-d366-4f5e-ad3e-bc2900072359"],

Cell[BoxData[
 TemplateBox[{
  "Power", "infy", 
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \
SuperscriptBox[\\\"0\\\", \\\"2\\\"]]\\) encountered.\"", 2, 106, 2, 
   21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwA+KSh0bdstVvHJe58c0F0XnCaUtBdNIj0TUg+qeeJI8c
kF5TMklVCUhPqzlnDKIXK9ywAdEXbt9PUQaJRzNOB9F9vAunuwDpnXYPloDo
lIrLfz1q3jgGT47h9QTSBZat8iBa7XaNGYhuq71jDaKL63/bg+gzVb1P84C0
EPszlnwgHdA/QxJEn/o31RdEv2t90QmiU57lzwXR4YVXjoJonk3210D0wz3n
voHoe7fqFQuA9LS8eWYgev5F5Ykg+pVuU0IhkD6WpLYLRH9ZyzhfogNo/7L9
kTJAeh8/Sz+IPnR8hZYjkI5PMH0IorfZnJjiBKSrRJKWgOiQ3SGvQPTRiqkC
bkA6k+HSPhAdeuwToxeQnrDiv583kH4k+DIERBflmkWCaBu/pQ+EZgHDmfn6
YxEgXcb0WYN93htHJx/v2dyr3zjqCT325gXSLlZvZ/ED6bqzFfPFgbTc2oBz
IBoAzcLXcg==
  "],
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"76deb7c0-e7d3-46c1-956d-4f89a07bc6a0"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", 2, 106, 3, 
   21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwA+KSh0bdstVvHJe58c0F0XnCaUtBdNIj0TUg+qeeJI8c
kF5TMklVCUhPqzlnDKIXK9ywAdEXbt9PUQaJRzNOB9F9vAunuwDpnXYPloDo
lIrLfz1q3jgGT47h9QTSBZat8iBa7XaNGYhuq71jDaKL63/bg+gzVb1P84C0
EPszlnwgHdA/QxJEn/o31RdEv2t90QmiU57lzwXR4YVXjoJonk3210D0wz3n
voHoe7fqFQuA9LS8eWYgev5F5Ykg+pVuU0IhkD6WpLYLRH9ZyzhfogNo/7L9
kTJAeh8/Sz+IPnR8hZYjkI5PMH0IorfZnJjiBKSrRJKWgOiQ3SGvQPTRiqkC
bkA6k+HSPhAdeuwToxeQnrDiv583kH4k+DIERBflmkWCaBu/pQ+EZgHDmfn6
YxEgXcb0WYN93htHJx/v2dyr3zjqCT325gXSLlZvZ/ED6bqzFfPFgfTlfwHn
QDQA1aHYeA==
  "],
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"e8d22eda-a79d-49f4-8696-53302e0c0400"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "inumr", 
   "\"The integrand \\!\\(\\*FractionBox[\\\"1\\\", SqrtBox[RowBox[{\\\"Abs\\\
\", \\\"[\\\", FractionBox[RowBox[{RowBox[{RowBox[{\\\"-\\\", SuperscriptBox[\
\\\"u\\\", \\\"2\\\"]}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", \\\"u\\\"}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"7\\\"}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \
\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}], \\\"+\\\", FractionBox[\\\"1\\\", SuperscriptBox[\\\"x\\\", \\\
\"2\\\"]]}], SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"7\\\"}], \\\"+\\\", FractionBox[\\\"10\\\", RowBox[{\\\"Plus\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]], \\\"+\\\", FractionBox[\\\"2\\\", RowBox[{\\\"Plus\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]]}], \\\")\\\"}], \\\"2\\\"]], \\\"]\\\"}]]]\\) has evaluated to \
non-numerical values for all sampling points in the region with boundaries \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0.0001`\\\", \\\",\
\\\", \\\"0.16921395205041884`\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\).\"", 2, 106,
    4, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwA+KSh0bdstVvHJe58c0F0XnCaUtBdNIj0TUg+qeeJI8c
kF5TMklVCUhPqzlnDKIXK9ywAdEXbt9PUQaJRzNOB9F9vAunuwDpnXYPloDo
lIrLfz1q3jgGT47h9QTSBZat8iBa7XaNGYhuq71jDaKL63/bg+gzVb1P84C0
EPszlnwgHdA/QxJEn/o31RdEv2t90QmiU57lzwXR4YVXjoJonk3210D0wz3n
voHoe7fqFQuA9LS8eWYgev5F5Ykg+pVuU0IhkD6WpLYLRH9ZyzhfogNo/7L9
kTJAeh8/Sz+IPnR8hZYjkI5PMH0IorfZnJjiBKSrRJKWgOiQ3SGvQPTRiqkC
bkA6k+HSPhAdeuwToxeQnrDiv583kH4k+DIERBflmkWCaBu/pQ+EZgHDmfn6
YxEgXcb0WYN93htHJx/v2dyr3zjqCT325gXSLlZvZ/ED6bqzFfPFgXRbQOA5
EA0Azn3Xfg==
  "],
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"31fe6349-add2-4c22-b9bd-f3f6b255df2a"],

Cell[BoxData[
 TemplateBox[{
  "Power", "infy", 
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \
SuperscriptBox[\\\"0\\\", \\\"2\\\"]]\\) encountered.\"", 2, 106, 5, 
   21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwA+KSh0bdstVvHJe58c0F0XnCaUtBdNIj0TUg+qeeJI8c
kF5TMklVCUhPqzlnDKIXK9ywAdEXbt9PUQaJRzNOB9F9vAunuwDpnXYPloDo
lIrLfz1q3jgGT47h9QTSBZat8iBa7XaNGYhuq71jDaKL63/bg+gzVb1P84C0
EPszlnwgHdA/QxJEn/o31RdEv2t90QmiU57lzwXR4YVXjoJonk3210D0wz3n
voHoe7fqFQuA9LS8eWYgev5F5Ykg+pVuU0IhkD6WpLYLRH9ZyzhfogNo/7L9
kTJAeh8/Sz+IPnR8hZYjkI5PMH0IorfZnJjiBKSrRJKWgOiQ3SGvQPTRiqkC
bkA6k+HSPhAdeuwToxeQnrDiv583kH4k+DIERBflmkWCaBu/pQ+EZgHDmfn6
YxEgXcb0WYN93htHJx/v2dyr3zjqCT325gXSLlZvZ/ED6bqzFfPFgbRdcPA5
EA0AzF7XOw==
  "],
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"2e51b2dd-b37d-4064-8998-145bd0335b25"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", 2, 106, 6, 
   21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwA+KSh0bdstVvHJe58c0F0XnCaUtBdNIj0TUg+qeeJI8c
kF5TMklVCUhPqzlnDKIXK9ywAdEXbt9PUQaJRzNOB9F9vAunuwDpnXYPloDo
lIrLfz1q3jgGT47h9QTSBZat8iBa7XaNGYhuq71jDaKL63/bg+gzVb1P84C0
EPszlnwgHdA/QxJEn/o31RdEv2t90QmiU57lzwXR4YVXjoJonk3210D0wz3n
voHoe7fqFQuA9LS8eWYgev5F5Ykg+pVuU0IhkD6WpLYLRH9ZyzhfogNo/7L9
kTJAeh8/Sz+IPnR8hZYjkI5PMH0IorfZnJjiBKSrRJKWgOiQ3SGvQPTRiqkC
bkA6k+HSPhAdeuwToxeQnrDiv583kH4k+DIERBflmkWCaBu/pQ+EZgHDmfn6
YxEgXcb0WYN93htHJx/v2dyr3zjqCT325gXSLlZvZ/ED6bqzFfPFgfSpOcHn
QDQA0r3YEA==
  "],
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"ec3c18a7-4a55-4f4a-b248-93b2ce02b8a0"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "inumr", 
   "\"The integrand \\!\\(\\*FractionBox[\\\"1\\\", SqrtBox[RowBox[{\\\"Abs\\\
\", \\\"[\\\", FractionBox[RowBox[{RowBox[{RowBox[{\\\"-\\\", SuperscriptBox[\
\\\"u\\\", \\\"2\\\"]}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", \\\"u\\\"}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"7\\\"}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \
\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}], \\\"+\\\", FractionBox[\\\"1\\\", SuperscriptBox[\\\"x\\\", \\\
\"2\\\"]]}], SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"7\\\"}], \\\"+\\\", FractionBox[\\\"10\\\", RowBox[{\\\"Plus\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]], \\\"+\\\", FractionBox[\\\"2\\\", RowBox[{\\\"Plus\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]]}], \\\")\\\"}], \\\"2\\\"]], \\\"]\\\"}]]]\\) has evaluated to \
non-numerical values for all sampling points in the region with boundaries \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0.0001`\\\", \\\",\
\\\", \\\"0.16921395205041884`\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\).\"", 2, 106,
    7, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwA+KSh0bdstVvHJe58c0F0XnCaUtBdNIj0TUg+qeeJI8c
kF5TMklVCUhPqzlnDKIXK9ywAdEXbt9PUQaJRzNOB9F9vAunuwDpnXYPloDo
lIrLfz1q3jgGT47h9QTSBZat8iBa7XaNGYhuq71jDaKL63/bg+gzVb1P84C0
EPszlnwgHdA/QxJEn/o31RdEv2t90QmiU57lzwXR4YVXjoJonk3210D0wz3n
voHoe7fqFQuA9LS8eWYgev5F5Ykg+pVuU0IhkD6WpLYLRH9ZyzhfogNo/7L9
kTJAeh8/Sz+IPnR8hZYjkI5PMH0IorfZnJjiBKSrRJKWgOiQ3SGvQPTRiqkC
bkA6k+HSPhAdeuwToxeQnrDiv583kH4k+DIERBflmkWCaBu/pQ+EZgHDmfn6
YxEgXcb0WYN93htHJx/v2dyr3zjqCT325gXSLlZvZ/ED6bqzFfPFgbTKveBz
IBoAz1vXrA==
  "],
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"62f844b7-74c2-48ae-b6b0-38c4145369c3"],

Cell[BoxData[
 TemplateBox[{
  "Power", "infy", 
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \
SuperscriptBox[\\\"0\\\", \\\"2\\\"]]\\) encountered.\"", 2, 106, 8, 
   21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwA+KSh0bdstVvHJe58c0F0XnCaUtBdNIj0TUg+qeeJI8c
kF5TMklVCUhPqzlnDKIXK9ywAdEXbt9PUQaJRzNOB9F9vAunuwDpnXYPloDo
lIrLfz1q3jgGT47h9QTSBZat8iBa7XaNGYhuq71jDaKL63/bg+gzVb1P84C0
EPszlnwgHdA/QxJEn/o31RdEv2t90QmiU57lzwXR4YVXjoJonk3210D0wz3n
voHoe7fqFQuA9LS8eWYgev5F5Ykg+pVuU0IhkD6WpLYLRH9ZyzhfogNo/7L9
kTJAeh8/Sz+IPnR8hZYjkI5PMH0IorfZnJjiBKSrRJKWgOiQ3SGvQPTRiqkC
bkA6k+HSPhAdeuwToxeQnrDiv583kH4k+DIERBflmkWCaBu/pQ+EZgHDmfn6
YxEgXcb0WYN93htHJx/v2dyr3zjqCT325gXSLlZvZ/ED6bqzFfPFgbShQcg5
EA0AywfXDA==
  "],
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"2625a9da-1823-4468-8a41-bec1a7eae75c"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Power\\\", \\\"::\\\", \
\\\"infy\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 106, 9, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwA+KSh0bdstVvHJe58c0F0XnCaUtBdNIj0TUg+qeeJI8c
kF5TMklVCUhPqzlnDKIXK9ywAdEXbt9PUQaJRzNOB9F9vAunuwDpnXYPloDo
lIrLfz1q3jgGT47h9QTSBZat8iBa7XaNGYhuq71jDaKL63/bg+gzVb1P84C0
EPszlnwgHdA/QxJEn/o31RdEv2t90QmiU57lzwXR4YVXjoJonk3210D0wz3n
voHoe7fqFQuA9LS8eWYgev5F5Ykg+pVuU0IhkD6WpLYLRH9ZyzhfogNo/7L9
kTJAeh8/Sz+IPnR8hZYjkI5PMH0IorfZnJjiBKSrRJKWgOiQ3SGvQPTRiqkC
bkA6k+HSPhAdeuwToxeQnrDiv583kH4k+DIERBflmkWCaBu/pQ+EZgHDmfn6
YxEgXcb0WYN93htHJx/v2dyr3zjqCT325gXSLlZvZ/ED6bqzFfPFgbRJYcg5
EA0AzObXUA==
  "],
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"0e7bc7bb-fd32-41c4-91d0-b690837a9ea9"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "izero", 
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"", 2, 106, 10, 
   21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwA+KSh0bdstVvHJe58c0F0XnCaUtBdNIj0TUg+qeeJI8c
kF5TMklVCUhPqzlnDKIXK9ywAdEXbt9PUQaJRzNOB9F9vAunuwDpnXYPloDo
lIrLfz1q3jgGT47h9QTSBZat8iBa7XaNGYhuq71jDaKL63/bg+gzVb1P84C0
EPszlnwgHdA/QxJEn/o31RdEv2t90QmiU57lzwXR4YVXjoJonk3210D0wz3n
voHoe7fqFQuA9LS8eWYgev5F5Ykg+pVuU0IhkD6WpLYLRH9ZyzhfogNo/7L9
kTJAeh8/Sz+IPnR8hZYjkI5PMH0IorfZnJjiBKSrRJKWgOiQ3SGvQPTRiqkC
bkA6k+HSPhAdeuwToxeQnrDiv583kH4k+DIERBflmkWCaBu/pQ+EZgHDmfn6
YxEgXcb0WYN93htHJx/v2dyr3zjqCT325gXSLlZvZ/ED6bqzFfPFgbTV4ZBz
IBoAz1TXqA==
  "],
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"44862ae5-70e5-4333-bc4a-e6b072ab454c"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"izero\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 106, 11, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwA+KSh0bdstVvHJe58c0F0XnCaUtBdNIj0TUg+qeeJI8c
kF5TMklVCUhPqzlnDKIXK9ywAdEXbt9PUQaJRzNOB9F9vAunuwDpnXYPloDo
lIrLfz1q3jgGT47h9QTSBZat8iBa7XaNGYhuq71jDaKL63/bg+gzVb1P84C0
EPszlnwgHdA/QxJEn/o31RdEv2t90QmiU57lzwXR4YVXjoJonk3210D0wz3n
voHoe7fqFQuA9LS8eWYgev5F5Ykg+pVuU0IhkD6WpLYLRH9ZyzhfogNo/7L9
kTJAeh8/Sz+IPnR8hZYjkI5PMH0IorfZnJjiBKSrRJKWgOiQ3SGvQPTRiqkC
bkA6k+HSPhAdeuwToxeQnrDiv583kH4k+DIERBflmkWCaBu/pQ+EZgHDmfn6
YxEgXcb0WYN93htHJx/v2dyr3zjqCT325gXSLlZvZ/ED6bqzFfPFgXQeT+g5
EA0Ay/nXJg==
  "],
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"f1705451-c966-48ad-9d1c-b2095aeab7b4"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "inumr", 
   "\"The integrand \\!\\(\\*FractionBox[\\\"1\\\", SqrtBox[RowBox[{\\\"Abs\\\
\", \\\"[\\\", FractionBox[RowBox[{RowBox[{RowBox[{\\\"-\\\", SuperscriptBox[\
\\\"u\\\", \\\"2\\\"]}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", \\\"u\\\"}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"7\\\"}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \
\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}], \\\"+\\\", FractionBox[\\\"1\\\", SuperscriptBox[\\\"x\\\", \\\
\"2\\\"]]}], SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"7\\\"}], \\\"+\\\", FractionBox[\\\"10\\\", RowBox[{\\\"Plus\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]], \\\"+\\\", FractionBox[\\\"2\\\", RowBox[{\\\"Plus\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]]}], \\\")\\\"}], \\\"2\\\"]], \\\"]\\\"}]]]\\) has evaluated to \
non-numerical values for all sampling points in the region with boundaries \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0.0001`\\\", \\\",\
\\\", \\\"0.16921395205041884`\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\).\"", 2, 106,
    12, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwA+KSh0bdstVvHJe58c0F0XnCaUtBdNIj0TUg+qeeJI8c
kF5TMklVCUhPqzlnDKIXK9ywAdEXbt9PUQaJRzNOB9F9vAunuwDpnXYPloDo
lIrLfz1q3jgGT47h9QTSBZat8iBa7XaNGYhuq71jDaKL63/bg+gzVb1P84C0
EPszlnwgHdA/QxJEn/o31RdEv2t90QmiU57lzwXR4YVXjoJonk3210D0wz3n
voHoe7fqFQuA9LS8eWYgev5F5Ykg+pVuU0IhkD6WpLYLRH9ZyzhfogNo/7L9
kTJAeh8/Sz+IPnR8hZYjkI5PMH0IorfZnJjiBKSrRJKWgOiQ3SGvQPTRiqkC
bkA6k+HSPhAdeuwToxeQnrDiv583kH4k+DIERBflmkWCaBu/pQ+EZgHDmfn6
YxEgXcb0WYN93htHJx/v2dyr3zjqCT325gXSLlZvZ/ED6bqzFfPFgbR6XOg5
EA0Ay//XMQ==
  "],
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"7c941261-5c6f-4d9b-a8d2-f487c2cd9295"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"inumr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 106, 13, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwA+KSh0bdstVvHJe58c0F0XnCaUtBdNIj0TUg+qeeJI8c
kF5TMklVCUhPqzlnDKIXK9ywAdEXbt9PUQaJRzNOB9F9vAunuwDpnXYPloDo
lIrLfz1q3jgGT47h9QTSBZat8iBa7XaNGYhuq71jDaKL63/bg+gzVb1P84C0
EPszlnwgHdA/QxJEn/o31RdEv2t90QmiU57lzwXR4YVXjoJonk3210D0wz3n
voHoe7fqFQuA9LS8eWYgev5F5Ykg+pVuU0IhkD6WpLYLRH9ZyzhfogNo/7L9
kTJAeh8/Sz+IPnR8hZYjkI5PMH0IorfZnJjiBKSrRJKWgOiQ3SGvQPTRiqkC
bkA6k+HSPhAdeuwToxeQnrDiv583kH4k+DIERBflmkWCaBu/pQ+EZgHDmfn6
YxEgXcb0WYN93htHJx/v2dyr3zjqCT325gXSLlZvZ/ED6bqzFfPFgfT65aHn
QDQA0j7YAg==
  "],
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"c503d56b-fe82-449d-88b6-3c957c0fddef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"x\[Phi]s", "=", 
      RowBox[{"s", " ", "d\[Phi]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Ga", "=", 
      RowBox[{"G2", "[", 
       RowBox[{"us", ",", "uo", ",", 
        RowBox[{"1.000001", "Bph"}], ",", "x\[Phi]s", ",", "\[Theta]o"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Gb", "=", 
      RowBox[{"G2", "[", 
       RowBox[{"us", ",", "uo", ",", 
        RowBox[{"0.999999", "Bmax"}], ",", "x\[Phi]s", ",", "\[Theta]o"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{
         RowBox[{"Ga", "*", "Gb"}], "<", "0"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Bs", "=", 
         RowBox[{"x", "/.", 
          RowBox[{
           RowBox[{"FindRoot", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"G2", "[", 
               RowBox[{
               "us", ",", "uo", ",", "x", ",", "x\[Phi]s", ",", "\[Theta]o"}],
                "]"}], "\[Equal]", "0"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", 
               RowBox[{"1.000001", "Bph"}], ",", 
               RowBox[{"0.999999", "Bmax"}]}], "}"}]}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"tab4", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"tab4", ",", 
           RowBox[{"{", 
            RowBox[{"x\[Phi]s", ",", 
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{
               "uo", ",", "us", ",", "Bs", ",", "x\[Phi]s", ",", 
                "\[Theta]o"}], "]"}], "^", "4"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"tab5", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"tab5", ",", 
           RowBox[{"{", 
            RowBox[{"x\[Phi]s", ",", 
             RowBox[{"\[CapitalDelta]\[CapitalPi]2", "[", 
              RowBox[{
              "x\[Phi]s", ",", "\[Theta]o", ",", "Bs", ",", "us", ",", "uo"}],
               "]"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"tab6", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"tab6", ",", 
           RowBox[{"{", 
            RowBox[{"x\[Phi]s", ",", 
             RowBox[{"Iobs2", "[", 
              RowBox[{
              "x\[Phi]s", ",", "\[Theta]o", ",", "Bs", ",", "us", ",", "uo"}],
               "]"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"tab6a", "=", " ", 
         RowBox[{"Append", "[", 
          RowBox[{"tab6a", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"to2", "[", 
               RowBox[{"us", ",", "uo", ",", "Bs", ",", "x\[Phi]s"}], "]"}], 
              "-", "tt"}], ",", 
             RowBox[{"Iobs2", "[", 
              RowBox[{
              "x\[Phi]s", ",", "\[Theta]o", ",", "Bs", ",", "us", ",", "uo"}],
               "]"}]}], "}"}]}], "]"}]}]}]}], "\[IndentingNewLine]", "]"}], 
     ";"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "0", ",", "n"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.819089348931817*^9, 3.8190893708517294`*^9}, {
   3.8190894063309774`*^9, 3.819089659738637*^9}, {3.819089778456366*^9, 
   3.819089790980504*^9}, {3.819358578868752*^9, 3.8193586040907717`*^9}, {
   3.8193586883095083`*^9, 3.819358739543432*^9}, {3.819358798587228*^9, 
   3.8193588177878532`*^9}, {3.819359064294406*^9, 3.819359076079734*^9}, {
   3.819359258076317*^9, 3.81935925860194*^9}, {3.8197095731749015`*^9, 
   3.8197095743632507`*^9}, {3.819709931454729*^9, 3.8197099318151703`*^9}, {
   3.819710742190327*^9, 3.8197107435031905`*^9}, {3.8197108590702033`*^9, 
   3.8197108613323493`*^9}, {3.819711196002222*^9, 3.8197112001132245`*^9}, {
   3.8197124133699007`*^9, 3.8197124421040964`*^9}, {3.8197138212920322`*^9, 
   3.8197138273404374`*^9}, {3.819713969686526*^9, 3.8197139717177677`*^9}, {
   3.821333878925082*^9, 3.821333886883933*^9}, {3.8220486886569614`*^9, 
   3.8220486901821184`*^9}, 3.822052714670974*^9, {3.8220528218904595`*^9, 
   3.8220528223234797`*^9}, {3.8233375037296786`*^9, 3.823337520359049*^9}, {
   3.8295359722655907`*^9, 3.829535972518944*^9}, {3.8388752184701395`*^9, 
   3.838875220086045*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"b6eff801-0ebb-43fc-87da-e54b35cf8415"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "ratnz", 
   "\"NSolve was unable to solve the system with inexact coefficients. The \
answer was obtained by solving a corresponding exact system and numericizing \
the result.\"", 2, 107, 14, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.82334029323216*^9, 3.823341010506404*^9, 
  3.829449977233066*^9, 3.829457615686536*^9, 3.829458042414756*^9, 
  3.8295330150285597`*^9, 3.829534475455904*^9, 3.8295359119812937`*^9, 
  3.829536036762292*^9, 3.8295365972695603`*^9, 3.8295430465732775`*^9, 
  3.829544441487768*^9, 3.8295511219960527`*^9, 3.8295537865043583`*^9, 
  3.8295538335110855`*^9, 3.829553868059366*^9, 3.8388753985837464`*^9, 
  3.838879523786837*^9, 3.840948556410639*^9, 3.84777340699961*^9, 
  3.847776867745099*^9, 3.8477815963003206`*^9, 3.847798016870371*^9, 
  3.847798391313134*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"573b58f1-e357-492a-82a8-62055ee4dfe1"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "ratnz", 
   "\"NSolve was unable to solve the system with inexact coefficients. The \
answer was obtained by solving a corresponding exact system and numericizing \
the result.\"", 2, 107, 15, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.82334029323216*^9, 3.823341010506404*^9, 
  3.829449977233066*^9, 3.829457615686536*^9, 3.829458042414756*^9, 
  3.8295330150285597`*^9, 3.829534475455904*^9, 3.8295359119812937`*^9, 
  3.829536036762292*^9, 3.8295365972695603`*^9, 3.8295430465732775`*^9, 
  3.829544441487768*^9, 3.8295511219960527`*^9, 3.8295537865043583`*^9, 
  3.8295538335110855`*^9, 3.829553868059366*^9, 3.8388753985837464`*^9, 
  3.838879523786837*^9, 3.840948556410639*^9, 3.84777340699961*^9, 
  3.847776867745099*^9, 3.8477815963003206`*^9, 3.847798016870371*^9, 
  3.8477983936889124`*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"c05fd1ea-5dbb-4d0a-8f25-d7a138a8a727"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "inumr", 
   "\"The integrand \\!\\(\\*FractionBox[\\\"1\\\", SqrtBox[RowBox[{\\\"Abs\\\
\", \\\"[\\\", FractionBox[RowBox[{RowBox[{RowBox[{\\\"-\\\", SuperscriptBox[\
\\\"u\\\", \\\"2\\\"]}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", \\\"u\\\"}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"7\\\"}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \
\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}], \\\"+\\\", FractionBox[\\\"1\\\", SuperscriptBox[\\\"x\\\", \\\
\"2\\\"]]}], SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"7\\\"}], \\\"+\\\", FractionBox[\\\"10\\\", RowBox[{\\\"Plus\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]], \\\"+\\\", FractionBox[\\\"2\\\", RowBox[{\\\"Plus\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]]}], \\\")\\\"}], \\\"2\\\"]], \\\"]\\\"}]]]\\) has evaluated to \
non-numerical values for all sampling points in the region with boundaries \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0.0001`\\\", \\\",\
\\\", \\\"0.5076535251060521`\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\).\"", 2, 107, 
   16, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.82334029323216*^9, 3.823341010506404*^9, 
  3.829449977233066*^9, 3.829457615686536*^9, 3.829458042414756*^9, 
  3.8295330150285597`*^9, 3.829534475455904*^9, 3.8295359119812937`*^9, 
  3.829536036762292*^9, 3.8295365972695603`*^9, 3.8295430465732775`*^9, 
  3.829544441487768*^9, 3.8295511219960527`*^9, 3.8295537865043583`*^9, 
  3.8295538335110855`*^9, 3.829553868059366*^9, 3.8388753985837464`*^9, 
  3.838879523786837*^9, 3.840948556410639*^9, 3.84777340699961*^9, 
  3.847776867745099*^9, 3.8477815963003206`*^9, 3.847798016870371*^9, 
  3.847798393696891*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"5883806c-ef97-426c-8478-32369cb0a149"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "ratnz", 
   "\"NSolve was unable to solve the system with inexact coefficients. The \
answer was obtained by solving a corresponding exact system and numericizing \
the result.\"", 2, 107, 17, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.82334029323216*^9, 3.823341010506404*^9, 
  3.829449977233066*^9, 3.829457615686536*^9, 3.829458042414756*^9, 
  3.8295330150285597`*^9, 3.829534475455904*^9, 3.8295359119812937`*^9, 
  3.829536036762292*^9, 3.8295365972695603`*^9, 3.8295430465732775`*^9, 
  3.829544441487768*^9, 3.8295511219960527`*^9, 3.8295537865043583`*^9, 
  3.8295538335110855`*^9, 3.829553868059366*^9, 3.8388753985837464`*^9, 
  3.838879523786837*^9, 3.840948556410639*^9, 3.84777340699961*^9, 
  3.847776867745099*^9, 3.8477815963003206`*^9, 3.847798016870371*^9, 
  3.8477983960894947`*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"16f56f9d-2ebc-4df3-956c-02921671126e"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NSolve\\\", \\\"::\\\", \
\\\"ratnz\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 107, 18, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.82334029323216*^9, 3.823341010506404*^9, 
  3.829449977233066*^9, 3.829457615686536*^9, 3.829458042414756*^9, 
  3.8295330150285597`*^9, 3.829534475455904*^9, 3.8295359119812937`*^9, 
  3.829536036762292*^9, 3.8295365972695603`*^9, 3.8295430465732775`*^9, 
  3.829544441487768*^9, 3.8295511219960527`*^9, 3.8295537865043583`*^9, 
  3.8295538335110855`*^9, 3.829553868059366*^9, 3.8388753985837464`*^9, 
  3.838879523786837*^9, 3.840948556410639*^9, 3.84777340699961*^9, 
  3.847776867745099*^9, 3.8477815963003206`*^9, 3.847798016870371*^9, 
  3.847798396097473*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"9b1bf4fa-c3ac-4794-ba67-d1f6e210ef67"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "inumr", 
   "\"The integrand \\!\\(\\*FractionBox[\\\"1\\\", SqrtBox[RowBox[{\\\"Abs\\\
\", \\\"[\\\", FractionBox[RowBox[{RowBox[{RowBox[{\\\"-\\\", SuperscriptBox[\
\\\"u\\\", \\\"2\\\"]}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", \\\"u\\\"}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"7\\\"}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \
\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}], \\\"+\\\", FractionBox[\\\"1\\\", SuperscriptBox[\\\"x\\\", \\\
\"2\\\"]]}], SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"7\\\"}], \\\"+\\\", FractionBox[\\\"10\\\", RowBox[{\\\"Plus\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]], \\\"+\\\", FractionBox[\\\"2\\\", RowBox[{\\\"Plus\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]]}], \\\")\\\"}], \\\"2\\\"]], \\\"]\\\"}]]]\\) has evaluated to \
non-numerical values for all sampling points in the region with boundaries \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"0.16921395205041884`\\\", \\\",\\\", \
\\\"0.5076535251060521`\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\).\"", 2, 107, 19, 
   21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.82334029323216*^9, 3.823341010506404*^9, 
  3.829449977233066*^9, 3.829457615686536*^9, 3.829458042414756*^9, 
  3.8295330150285597`*^9, 3.829534475455904*^9, 3.8295359119812937`*^9, 
  3.829536036762292*^9, 3.8295365972695603`*^9, 3.8295430465732775`*^9, 
  3.829544441487768*^9, 3.8295511219960527`*^9, 3.8295537865043583`*^9, 
  3.8295538335110855`*^9, 3.829553868059366*^9, 3.8388753985837464`*^9, 
  3.838879523786837*^9, 3.840948556410639*^9, 3.84777340699961*^9, 
  3.847776867745099*^9, 3.8477815963003206`*^9, 3.847798016870371*^9, 
  3.8477983984751596`*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"9c59d929-b782-460d-a78f-bb29edfb9282"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "inumr", 
   "\"The integrand \\!\\(\\*FractionBox[\\\"1\\\", SqrtBox[RowBox[{\\\"Abs\\\
\", \\\"[\\\", FractionBox[RowBox[{RowBox[{RowBox[{\\\"-\\\", SuperscriptBox[\
\\\"u\\\", \\\"2\\\"]}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", \\\"u\\\"}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"7\\\"}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \
\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}], \\\"+\\\", FractionBox[\\\"1\\\", SuperscriptBox[\\\"x\\\", \\\
\"2\\\"]]}], SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"7\\\"}], \\\"+\\\", FractionBox[\\\"10\\\", RowBox[{\\\"Plus\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]], \\\"+\\\", FractionBox[\\\"2\\\", RowBox[{\\\"Plus\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]]}], \\\")\\\"}], \\\"2\\\"]], \\\"]\\\"}]]]\\) has evaluated to \
non-numerical values for all sampling points in the region with boundaries \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0.0001`\\\", \\\",\
\\\", \\\"0.5076535251060521`\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\).\"", 2, 107, 
   20, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.82334029323216*^9, 3.823341010506404*^9, 
  3.829449977233066*^9, 3.829457615686536*^9, 3.829458042414756*^9, 
  3.8295330150285597`*^9, 3.829534475455904*^9, 3.8295359119812937`*^9, 
  3.829536036762292*^9, 3.8295365972695603`*^9, 3.8295430465732775`*^9, 
  3.829544441487768*^9, 3.8295511219960527`*^9, 3.8295537865043583`*^9, 
  3.8295538335110855`*^9, 3.829553868059366*^9, 3.8388753985837464`*^9, 
  3.838879523786837*^9, 3.840948556410639*^9, 3.84777340699961*^9, 
  3.847776867745099*^9, 3.8477815963003206`*^9, 3.847798016870371*^9, 
  3.8477984032695017`*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"3937e118-2067-4a53-a22e-6d2447cfd9e3"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"inumr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 107, 21, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.82334029323216*^9, 3.823341010506404*^9, 
  3.829449977233066*^9, 3.829457615686536*^9, 3.829458042414756*^9, 
  3.8295330150285597`*^9, 3.829534475455904*^9, 3.8295359119812937`*^9, 
  3.829536036762292*^9, 3.8295365972695603`*^9, 3.8295430465732775`*^9, 
  3.829544441487768*^9, 3.8295511219960527`*^9, 3.8295537865043583`*^9, 
  3.8295538335110855`*^9, 3.829553868059366*^9, 3.8388753985837464`*^9, 
  3.838879523786837*^9, 3.840948556410639*^9, 3.84777340699961*^9, 
  3.847776867745099*^9, 3.8477815963003206`*^9, 3.847798016870371*^9, 
  3.8477984032784777`*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"3da86a31-b04a-4005-a08c-27e79c661f7e"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "zeroregion", 
   "\"Integration region \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"0.16921623920418097`\\\", \\\",\\\", \
\\\"0.169216239204180968198140830776489313727658587667603021096963529057`65.\
954589770191\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\) cannot be further subdivided \
at the specified working precision. NIntegrate assumes zero integral there \
and on any further indivisible regions.\"", 2, 107, 22, 21151097759680266088, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.82334029323216*^9, 3.823341010506404*^9, 
  3.829449977233066*^9, 3.829457615686536*^9, 3.829458042414756*^9, 
  3.8295330150285597`*^9, 3.829534475455904*^9, 3.8295359119812937`*^9, 
  3.829536036762292*^9, 3.8295365972695603`*^9, 3.8295430465732775`*^9, 
  3.829544441487768*^9, 3.8295511219960527`*^9, 3.8295537865043583`*^9, 
  3.8295538335110855`*^9, 3.829553868059366*^9, 3.8388753985837464`*^9, 
  3.838879523786837*^9, 3.840948556410639*^9, 3.84777340699961*^9, 
  3.847776867745099*^9, 3.8477815963003206`*^9, 3.847798016870371*^9, 
  3.847798409997857*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"965a4e9c-9d5b-4983-b7f7-158d395b60e8"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "ncvb", 
   "\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"u\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"u\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.169216239204176612609696425532787551395282545761720686277890940419`65.\
954589770191\\\", \\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"6.926695980025371`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.2476154688642555`*^-10\\\"}]\\) for the integral and \
error estimates.\"", 2, 107, 23, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.82334029323216*^9, 3.823341010506404*^9, 
  3.829449977233066*^9, 3.829457615686536*^9, 3.829458042414756*^9, 
  3.8295330150285597`*^9, 3.829534475455904*^9, 3.8295359119812937`*^9, 
  3.829536036762292*^9, 3.8295365972695603`*^9, 3.8295430465732775`*^9, 
  3.829544441487768*^9, 3.8295511219960527`*^9, 3.8295537865043583`*^9, 
  3.8295538335110855`*^9, 3.829553868059366*^9, 3.8388753985837464`*^9, 
  3.838879523786837*^9, 3.840948556410639*^9, 3.84777340699961*^9, 
  3.847776867745099*^9, 3.8477815963003206`*^9, 3.847798016870371*^9, 
  3.847798410008868*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"7d87eb1b-0e74-48ee-8d2b-0e4d42477791"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "zeroregion", 
   "\"Integration region \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"0.16921623920418097`\\\", \\\",\\\", \
\\\"0.169216239204180968198140830776489313727658587667603021096963529057`65.\
954589770191\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\) cannot be further subdivided \
at the specified working precision. NIntegrate assumes zero integral there \
and on any further indivisible regions.\"", 2, 107, 24, 21151097759680266088, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.82334029323216*^9, 3.823341010506404*^9, 
  3.829449977233066*^9, 3.829457615686536*^9, 3.829458042414756*^9, 
  3.8295330150285597`*^9, 3.829534475455904*^9, 3.8295359119812937`*^9, 
  3.829536036762292*^9, 3.8295365972695603`*^9, 3.8295430465732775`*^9, 
  3.829544441487768*^9, 3.8295511219960527`*^9, 3.8295537865043583`*^9, 
  3.8295538335110855`*^9, 3.829553868059366*^9, 3.8388753985837464`*^9, 
  3.838879523786837*^9, 3.840948556410639*^9, 3.84777340699961*^9, 
  3.847776867745099*^9, 3.8477815963003206`*^9, 3.847798016870371*^9, 
  3.847798410143467*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"28ead4d4-ba6f-48ae-9049-acce66aaf7f5"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "ncvb", 
   "\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"u\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"u\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.169216239204176612609696425532787551395282545761720686277890940419`65.\
954589770191\\\", \\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"6.926695980025371`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.2476154688642555`*^-10\\\"}]\\) for the integral and \
error estimates.\"", 2, 107, 25, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.82334029323216*^9, 3.823341010506404*^9, 
  3.829449977233066*^9, 3.829457615686536*^9, 3.829458042414756*^9, 
  3.8295330150285597`*^9, 3.829534475455904*^9, 3.8295359119812937`*^9, 
  3.829536036762292*^9, 3.8295365972695603`*^9, 3.8295430465732775`*^9, 
  3.829544441487768*^9, 3.8295511219960527`*^9, 3.8295537865043583`*^9, 
  3.8295538335110855`*^9, 3.829553868059366*^9, 3.8388753985837464`*^9, 
  3.838879523786837*^9, 3.840948556410639*^9, 3.84777340699961*^9, 
  3.847776867745099*^9, 3.8477815963003206`*^9, 3.847798016870371*^9, 
  3.8477984101514454`*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"d2630afd-d832-429c-85db-10962f8ff03e"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "zeroregion", 
   "\"Integration region \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"0.16921623920418097`\\\", \\\",\\\", \
\\\"0.169216239204180968198140830776489313727658587667603021096963529057`65.\
954589770191\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\) cannot be further subdivided \
at the specified working precision. NIntegrate assumes zero integral there \
and on any further indivisible regions.\"", 2, 107, 26, 21151097759680266088, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.82334029323216*^9, 3.823341010506404*^9, 
  3.829449977233066*^9, 3.829457615686536*^9, 3.829458042414756*^9, 
  3.8295330150285597`*^9, 3.829534475455904*^9, 3.8295359119812937`*^9, 
  3.829536036762292*^9, 3.8295365972695603`*^9, 3.8295430465732775`*^9, 
  3.829544441487768*^9, 3.8295511219960527`*^9, 3.8295537865043583`*^9, 
  3.8295538335110855`*^9, 3.829553868059366*^9, 3.8388753985837464`*^9, 
  3.838879523786837*^9, 3.840948556410639*^9, 3.84777340699961*^9, 
  3.847776867745099*^9, 3.8477815963003206`*^9, 3.847798016870371*^9, 
  3.8477984102412057`*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"88e872d1-5588-431d-85ad-09be84b9833e"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"zeroregion\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 107, 27, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.82334029323216*^9, 3.823341010506404*^9, 
  3.829449977233066*^9, 3.829457615686536*^9, 3.829458042414756*^9, 
  3.8295330150285597`*^9, 3.829534475455904*^9, 3.8295359119812937`*^9, 
  3.829536036762292*^9, 3.8295365972695603`*^9, 3.8295430465732775`*^9, 
  3.829544441487768*^9, 3.8295511219960527`*^9, 3.8295537865043583`*^9, 
  3.8295538335110855`*^9, 3.829553868059366*^9, 3.8388753985837464`*^9, 
  3.838879523786837*^9, 3.840948556410639*^9, 3.84777340699961*^9, 
  3.847776867745099*^9, 3.8477815963003206`*^9, 3.847798016870371*^9, 
  3.8477984102491865`*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"0d6c5cb3-c179-44f7-ab61-324bdb478566"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "ncvb", 
   "\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"u\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"u\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.169216239204176612609696425532787551395282545761720686277890940419`65.\
954589770191\\\", \\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"6.926695980025371`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"4.2476154688642555`*^-10\\\"}]\\) for the integral and \
error estimates.\"", 2, 107, 28, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.82334029323216*^9, 3.823341010506404*^9, 
  3.829449977233066*^9, 3.829457615686536*^9, 3.829458042414756*^9, 
  3.8295330150285597`*^9, 3.829534475455904*^9, 3.8295359119812937`*^9, 
  3.829536036762292*^9, 3.8295365972695603`*^9, 3.8295430465732775`*^9, 
  3.829544441487768*^9, 3.8295511219960527`*^9, 3.8295537865043583`*^9, 
  3.8295538335110855`*^9, 3.829553868059366*^9, 3.8388753985837464`*^9, 
  3.838879523786837*^9, 3.840948556410639*^9, 3.84777340699961*^9, 
  3.847776867745099*^9, 3.8477815963003206`*^9, 3.847798016870371*^9, 
  3.8477984102581625`*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"94ace1f5-9add-4767-a0bc-6c51a4baf96c"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 107, 29, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.82334029323216*^9, 3.823341010506404*^9, 
  3.829449977233066*^9, 3.829457615686536*^9, 3.829458042414756*^9, 
  3.8295330150285597`*^9, 3.829534475455904*^9, 3.8295359119812937`*^9, 
  3.829536036762292*^9, 3.8295365972695603`*^9, 3.8295430465732775`*^9, 
  3.829544441487768*^9, 3.8295511219960527`*^9, 3.8295537865043583`*^9, 
  3.8295538335110855`*^9, 3.829553868059366*^9, 3.8388753985837464`*^9, 
  3.838879523786837*^9, 3.840948556410639*^9, 3.84777340699961*^9, 
  3.847776867745099*^9, 3.8477815963003206`*^9, 3.847798016870371*^9, 
  3.847798410266139*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"e5202040-64c8-4a39-8984-1325b2beeb78"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"845356a4-37ad-489e-8f9e-02beabe4eff3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "20"}], ";"}]], "Input",
 CellChangeTimes->{{3.819089794656798*^9, 3.819089796381567*^9}, 
   3.819089875888009*^9, {3.819616379344902*^9, 3.819616379438575*^9}, 
   3.819707848173133*^9, {3.822049007079878*^9, 3.8220490071609197`*^9}, {
   3.8233376710083385`*^9, 3.8233376764604936`*^9}, {3.8233377948908277`*^9, 
   3.823337794928684*^9}, 3.8233383879356337`*^9, 3.8294580019536357`*^9, 
   3.8295365581769176`*^9, {3.829542994857258*^9, 3.8295429949280677`*^9}, 
   3.829544241877051*^9, 3.8295454822928534`*^9},
 CellLabel->
  "In[108]:=",ExpressionUUID->"83506916-9887-42dd-91a3-cd6abcf440dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d\[Phi]", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Pi", "/", "9"}], ")"}], "/", "n"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.819358778796248*^9, 3.819358794656258*^9}, {
  3.8233400089779387`*^9, 3.8233400468225317`*^9}, {3.8233401030175843`*^9, 
  3.8233401411695232`*^9}, {3.823340177054516*^9, 3.8233401804832263`*^9}, {
  3.8233408938490973`*^9, 3.8233409140437727`*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"e65fc47c-7055-4c7f-874b-b6ba593d472a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"x\[Phi]s", "=", 
      RowBox[{"Pi", "-", 
       RowBox[{"Pi", "/", "18"}], " ", "+", " ", 
       RowBox[{"s", " ", "d\[Phi]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Ga", "=", 
      RowBox[{"G2", "[", 
       RowBox[{"us", ",", "uo", ",", 
        RowBox[{"1.000001", "Bph"}], ",", "x\[Phi]s", ",", "\[Theta]o"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Gb", "=", 
      RowBox[{"G2", "[", 
       RowBox[{"us", ",", "uo", ",", 
        RowBox[{"0.999999", "Bmax"}], ",", "x\[Phi]s", ",", "\[Theta]o"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{
         RowBox[{"Ga", "*", "Gb"}], "<", "0"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Bs", "=", 
         RowBox[{"x", "/.", 
          RowBox[{
           RowBox[{"FindRoot", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"G2", "[", 
               RowBox[{
               "us", ",", "uo", ",", "x", ",", "x\[Phi]s", ",", "\[Theta]o"}],
                "]"}], "\[Equal]", "0"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", 
               RowBox[{"1.000001", "Bph"}], ",", 
               RowBox[{"0.999999", "Bmax"}]}], "}"}]}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"tab4", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"tab4", ",", 
           RowBox[{"{", 
            RowBox[{"x\[Phi]s", ",", 
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{
               "uo", ",", "us", ",", "Bs", ",", "x\[Phi]s", ",", 
                "\[Theta]o"}], "]"}], "^", "4"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"tab5", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"tab5", ",", 
           RowBox[{"{", 
            RowBox[{"x\[Phi]s", ",", 
             RowBox[{"\[CapitalDelta]\[CapitalPi]2", "[", 
              RowBox[{
              "x\[Phi]s", ",", "\[Theta]o", ",", "Bs", ",", "us", ",", "uo"}],
               "]"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"tab6", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"tab6", ",", 
           RowBox[{"{", 
            RowBox[{"x\[Phi]s", ",", 
             RowBox[{"Iobs2", "[", 
              RowBox[{
              "x\[Phi]s", ",", "\[Theta]o", ",", "Bs", ",", "us", ",", "uo"}],
               "]"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"tab6a", "=", " ", 
         RowBox[{"Append", "[", 
          RowBox[{"tab6a", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"to2", "[", 
               RowBox[{"us", ",", "uo", ",", "Bs", ",", "x\[Phi]s"}], "]"}], 
              "-", "tt"}], ",", 
             RowBox[{"Iobs2", "[", 
              RowBox[{
              "x\[Phi]s", ",", "\[Theta]o", ",", "Bs", ",", "us", ",", "uo"}],
               "]"}]}], "}"}]}], "]"}]}]}]}], "\[IndentingNewLine]", "]"}], 
     ";"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "0", ",", "n"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.819089348931817*^9, 3.8190893708517294`*^9}, {
   3.8190894063309774`*^9, 3.819089659738637*^9}, {3.819089778456366*^9, 
   3.819089790980504*^9}, {3.819358578868752*^9, 3.8193586040907717`*^9}, {
   3.8193586883095083`*^9, 3.819358739543432*^9}, {3.819358798587228*^9, 
   3.8193588177878532`*^9}, {3.819359064294406*^9, 3.819359076079734*^9}, {
   3.819359258076317*^9, 3.81935925860194*^9}, {3.8197095731749015`*^9, 
   3.8197095743632507`*^9}, {3.819709931454729*^9, 3.8197099318151703`*^9}, {
   3.819710742190327*^9, 3.8197107435031905`*^9}, {3.8197108590702033`*^9, 
   3.8197108613323493`*^9}, {3.819711196002222*^9, 3.8197112001132245`*^9}, {
   3.8197124133699007`*^9, 3.8197124421040964`*^9}, {3.8197138212920322`*^9, 
   3.8197138273404374`*^9}, {3.819713969686526*^9, 3.8197139717177677`*^9}, {
   3.821333878925082*^9, 3.821333886883933*^9}, {3.8220486886569614`*^9, 
   3.8220486901821184`*^9}, 3.822052714670974*^9, {3.8220528218904595`*^9, 
   3.8220528223234797`*^9}, {3.8233375037296786`*^9, 3.823337520359049*^9}, {
   3.823340758423151*^9, 3.823340774339291*^9}, {3.82334092102213*^9, 
   3.823340921218235*^9}, {3.8295359837064066`*^9, 3.829535984068824*^9}, {
   3.8388752593740883`*^9, 3.8388752608463025`*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"82c38937-952c-469a-bbf7-7c26e6f5437b"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "ratnz", 
   "\"NSolve was unable to solve the system with inexact coefficients. The \
answer was obtained by solving a corresponding exact system and numericizing \
the result.\"", 2, 110, 30, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.823340636577221*^9, 3.8233413523274508`*^9, 
  3.8294503169799447`*^9, 3.829457660097456*^9, 3.829458087423896*^9, 
  3.8295330610774813`*^9, 3.829534522573433*^9, 3.829536082015625*^9, 
  3.8295368491766696`*^9, 3.8295430963151293`*^9, 3.829544720805024*^9, 
  3.82955138616649*^9, 3.829554092618696*^9, 3.8388756598704033`*^9, 
  3.8388799694535046`*^9, 3.8409489794539604`*^9, 3.847773830506344*^9, 
  3.847777288118803*^9, 3.8477820290294514`*^9, 3.847798838760483*^9},
 CellLabel->
  "During evaluation of \
In[110]:=",ExpressionUUID->"3ea50376-38a0-4f64-935c-e31ace583d9c"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "ratnz", 
   "\"NSolve was unable to solve the system with inexact coefficients. The \
answer was obtained by solving a corresponding exact system and numericizing \
the result.\"", 2, 110, 31, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.823340636577221*^9, 3.8233413523274508`*^9, 
  3.8294503169799447`*^9, 3.829457660097456*^9, 3.829458087423896*^9, 
  3.8295330610774813`*^9, 3.829534522573433*^9, 3.829536082015625*^9, 
  3.8295368491766696`*^9, 3.8295430963151293`*^9, 3.829544720805024*^9, 
  3.82955138616649*^9, 3.829554092618696*^9, 3.8388756598704033`*^9, 
  3.8388799694535046`*^9, 3.8409489794539604`*^9, 3.847773830506344*^9, 
  3.847777288118803*^9, 3.8477820290294514`*^9, 3.847798841323634*^9},
 CellLabel->
  "During evaluation of \
In[110]:=",ExpressionUUID->"247ee112-c1ef-4f75-9195-86dbe684540f"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "inumr", 
   "\"The integrand \\!\\(\\*FractionBox[\\\"1\\\", SqrtBox[RowBox[{\\\"Abs\\\
\", \\\"[\\\", FractionBox[RowBox[{RowBox[{RowBox[{\\\"-\\\", SuperscriptBox[\
\\\"u\\\", \\\"2\\\"]}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", \\\"u\\\"}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"7\\\"}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \
\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}], \\\"+\\\", FractionBox[\\\"1\\\", SuperscriptBox[\\\"x\\\", \\\
\"2\\\"]]}], SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"7\\\"}], \\\"+\\\", FractionBox[\\\"10\\\", RowBox[{\\\"Plus\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]], \\\"+\\\", FractionBox[\\\"2\\\", RowBox[{\\\"Plus\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]]}], \\\")\\\"}], \\\"2\\\"]], \\\"]\\\"}]]]\\) has evaluated to \
non-numerical values for all sampling points in the region with boundaries \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0.0001`\\\", \\\",\
\\\", \\\"0.5076535251060521`\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\).\"", 2, 110, 
   32, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.823340636577221*^9, 3.8233413523274508`*^9, 
  3.8294503169799447`*^9, 3.829457660097456*^9, 3.829458087423896*^9, 
  3.8295330610774813`*^9, 3.829534522573433*^9, 3.829536082015625*^9, 
  3.8295368491766696`*^9, 3.8295430963151293`*^9, 3.829544720805024*^9, 
  3.82955138616649*^9, 3.829554092618696*^9, 3.8388756598704033`*^9, 
  3.8388799694535046`*^9, 3.8409489794539604`*^9, 3.847773830506344*^9, 
  3.847777288118803*^9, 3.8477820290294514`*^9, 3.8477988413316154`*^9},
 CellLabel->
  "During evaluation of \
In[110]:=",ExpressionUUID->"3914862c-7816-4ead-af48-dccf91a322db"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "ratnz", 
   "\"NSolve was unable to solve the system with inexact coefficients. The \
answer was obtained by solving a corresponding exact system and numericizing \
the result.\"", 2, 110, 33, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.823340636577221*^9, 3.8233413523274508`*^9, 
  3.8294503169799447`*^9, 3.829457660097456*^9, 3.829458087423896*^9, 
  3.8295330610774813`*^9, 3.829534522573433*^9, 3.829536082015625*^9, 
  3.8295368491766696`*^9, 3.8295430963151293`*^9, 3.829544720805024*^9, 
  3.82955138616649*^9, 3.829554092618696*^9, 3.8388756598704033`*^9, 
  3.8388799694535046`*^9, 3.8409489794539604`*^9, 3.847773830506344*^9, 
  3.847777288118803*^9, 3.8477820290294514`*^9, 3.847798843713247*^9},
 CellLabel->
  "During evaluation of \
In[110]:=",ExpressionUUID->"f10fea6c-8bac-4d8b-90bc-36e016d8df3a"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NSolve\\\", \\\"::\\\", \
\\\"ratnz\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 110, 34, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.823340636577221*^9, 3.8233413523274508`*^9, 
  3.8294503169799447`*^9, 3.829457660097456*^9, 3.829458087423896*^9, 
  3.8295330610774813`*^9, 3.829534522573433*^9, 3.829536082015625*^9, 
  3.8295368491766696`*^9, 3.8295430963151293`*^9, 3.829544720805024*^9, 
  3.82955138616649*^9, 3.829554092618696*^9, 3.8388756598704033`*^9, 
  3.8388799694535046`*^9, 3.8409489794539604`*^9, 3.847773830506344*^9, 
  3.847777288118803*^9, 3.8477820290294514`*^9, 3.847798843722224*^9},
 CellLabel->
  "During evaluation of \
In[110]:=",ExpressionUUID->"3a990e73-67ff-4634-93c4-0a489f743cd3"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "inumr", 
   "\"The integrand \\!\\(\\*FractionBox[\\\"1\\\", SqrtBox[RowBox[{\\\"Abs\\\
\", \\\"[\\\", FractionBox[RowBox[{RowBox[{RowBox[{\\\"-\\\", SuperscriptBox[\
\\\"u\\\", \\\"2\\\"]}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", \\\"u\\\"}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"7\\\"}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \
\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}], \\\"+\\\", FractionBox[\\\"1\\\", SuperscriptBox[\\\"x\\\", \\\
\"2\\\"]]}], SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"7\\\"}], \\\"+\\\", FractionBox[\\\"10\\\", RowBox[{\\\"Plus\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]], \\\"+\\\", FractionBox[\\\"2\\\", RowBox[{\\\"Plus\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]]}], \\\")\\\"}], \\\"2\\\"]], \\\"]\\\"}]]]\\) has evaluated to \
non-numerical values for all sampling points in the region with boundaries \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"0.16921395205041884`\\\", \\\",\\\", \
\\\"0.5076535251060521`\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\).\"", 2, 110, 35, 
   21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.823340636577221*^9, 3.8233413523274508`*^9, 
  3.8294503169799447`*^9, 3.829457660097456*^9, 3.829458087423896*^9, 
  3.8295330610774813`*^9, 3.829534522573433*^9, 3.829536082015625*^9, 
  3.8295368491766696`*^9, 3.8295430963151293`*^9, 3.829544720805024*^9, 
  3.82955138616649*^9, 3.829554092618696*^9, 3.8388756598704033`*^9, 
  3.8388799694535046`*^9, 3.8409489794539604`*^9, 3.847773830506344*^9, 
  3.847777288118803*^9, 3.8477820290294514`*^9, 3.8477988463948526`*^9},
 CellLabel->
  "During evaluation of \
In[110]:=",ExpressionUUID->"f5dfdf14-7c11-48e1-a2a4-7ec52be2ba38"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "inumr", 
   "\"The integrand \\!\\(\\*FractionBox[\\\"1\\\", SqrtBox[RowBox[{\\\"Abs\\\
\", \\\"[\\\", FractionBox[RowBox[{RowBox[{RowBox[{\\\"-\\\", SuperscriptBox[\
\\\"u\\\", \\\"2\\\"]}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", \\\"u\\\"}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"7\\\"}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \
\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}], \\\"+\\\", FractionBox[\\\"1\\\", SuperscriptBox[\\\"x\\\", \\\
\"2\\\"]]}], SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"7\\\"}], \\\"+\\\", FractionBox[\\\"10\\\", RowBox[{\\\"Plus\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]], \\\"+\\\", FractionBox[\\\"2\\\", RowBox[{\\\"Plus\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]]}], \\\")\\\"}], \\\"2\\\"]], \\\"]\\\"}]]]\\) has evaluated to \
non-numerical values for all sampling points in the region with boundaries \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0.0001`\\\", \\\",\
\\\", \\\"0.5076535251060521`\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\).\"", 2, 110, 
   36, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.823340636577221*^9, 3.8233413523274508`*^9, 
  3.8294503169799447`*^9, 3.829457660097456*^9, 3.829458087423896*^9, 
  3.8295330610774813`*^9, 3.829534522573433*^9, 3.829536082015625*^9, 
  3.8295368491766696`*^9, 3.8295430963151293`*^9, 3.829544720805024*^9, 
  3.82955138616649*^9, 3.829554092618696*^9, 3.8388756598704033`*^9, 
  3.8388799694535046`*^9, 3.8409489794539604`*^9, 3.847773830506344*^9, 
  3.847777288118803*^9, 3.8477820290294514`*^9, 3.847798851608287*^9},
 CellLabel->
  "During evaluation of \
In[110]:=",ExpressionUUID->"e9cb8265-9047-472c-a0ee-6daf2284c86d"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"inumr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 110, 37, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.823340636577221*^9, 3.8233413523274508`*^9, 
  3.8294503169799447`*^9, 3.829457660097456*^9, 3.829458087423896*^9, 
  3.8295330610774813`*^9, 3.829534522573433*^9, 3.829536082015625*^9, 
  3.8295368491766696`*^9, 3.8295430963151293`*^9, 3.829544720805024*^9, 
  3.82955138616649*^9, 3.829554092618696*^9, 3.8388756598704033`*^9, 
  3.8388799694535046`*^9, 3.8409489794539604`*^9, 3.847773830506344*^9, 
  3.847777288118803*^9, 3.8477820290294514`*^9, 3.8477988516172295`*^9},
 CellLabel->
  "During evaluation of \
In[110]:=",ExpressionUUID->"c7cfa798-1dd6-411b-8d77-386261233e36"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"ceb348a0-fbd9-4ca8-a849-152247558631"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "20"}], ";"}]], "Input",
 CellChangeTimes->{{3.819089794656798*^9, 3.819089796381567*^9}, 
   3.819089875888009*^9, {3.819616379344902*^9, 3.819616379438575*^9}, 
   3.819707848173133*^9, {3.822049007079878*^9, 3.8220490071609197`*^9}, {
   3.8233376710083385`*^9, 3.8233376764604936`*^9}, {3.8233377948908277`*^9, 
   3.823337794928684*^9}, 3.8233383879356337`*^9, 3.8294580046961594`*^9, 
   3.829536561038624*^9, {3.8295429988038487`*^9, 3.8295429988796463`*^9}, 
   3.829544246987295*^9, 3.8295454855774956`*^9},
 CellLabel->
  "In[111]:=",ExpressionUUID->"a9113f10-de21-4884-a0bc-b4b803e7a9d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d\[Phi]", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Pi", "/", "18"}], ")"}], "/", "n"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.819358778796248*^9, 3.819358794656258*^9}, {
  3.8233400089779387`*^9, 3.8233400468225317`*^9}, {3.8233401030175843`*^9, 
  3.8233401411695232`*^9}, {3.823340177054516*^9, 3.8233401804832263`*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"bf465fec-4ba9-4e71-bb74-f860437ba318"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"x\[Phi]s", "=", 
      RowBox[{"Pi", "-", 
       RowBox[{"Pi", "/", "36"}], " ", "+", " ", 
       RowBox[{"s", " ", "d\[Phi]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Ga", "=", 
      RowBox[{"G2", "[", 
       RowBox[{"us", ",", "uo", ",", 
        RowBox[{"1.000001", "Bph"}], ",", "x\[Phi]s", ",", "\[Theta]o"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Gb", "=", 
      RowBox[{"G2", "[", 
       RowBox[{"us", ",", "uo", ",", 
        RowBox[{"0.999999", "Bmax"}], ",", "x\[Phi]s", ",", "\[Theta]o"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{
         RowBox[{"Ga", "*", "Gb"}], "<", "0"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Bs", "=", 
         RowBox[{"x", "/.", 
          RowBox[{
           RowBox[{"FindRoot", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"G2", "[", 
               RowBox[{
               "us", ",", "uo", ",", "x", ",", "x\[Phi]s", ",", "\[Theta]o"}],
                "]"}], "\[Equal]", "0"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", 
               RowBox[{"1.000001", "Bph"}], ",", 
               RowBox[{"0.999999", "Bmax"}]}], "}"}]}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"tab4", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"tab4", ",", 
           RowBox[{"{", 
            RowBox[{"x\[Phi]s", ",", 
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{
               "uo", ",", "us", ",", "Bs", ",", "x\[Phi]s", ",", 
                "\[Theta]o"}], "]"}], "^", "4"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"tab5", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"tab5", ",", 
           RowBox[{"{", 
            RowBox[{"x\[Phi]s", ",", 
             RowBox[{"\[CapitalDelta]\[CapitalPi]2", "[", 
              RowBox[{
              "x\[Phi]s", ",", "\[Theta]o", ",", "Bs", ",", "us", ",", "uo"}],
               "]"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"tab6", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"tab6", ",", 
           RowBox[{"{", 
            RowBox[{"x\[Phi]s", ",", 
             RowBox[{"Iobs2", "[", 
              RowBox[{
              "x\[Phi]s", ",", "\[Theta]o", ",", "Bs", ",", "us", ",", "uo"}],
               "]"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"tab6a", "=", " ", 
         RowBox[{"Append", "[", 
          RowBox[{"tab6a", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"to2", "[", 
               RowBox[{"us", ",", "uo", ",", "Bs", ",", "x\[Phi]s"}], "]"}], 
              "-", "tt"}], ",", 
             RowBox[{"Iobs2", "[", 
              RowBox[{
              "x\[Phi]s", ",", "\[Theta]o", ",", "Bs", ",", "us", ",", "uo"}],
               "]"}]}], "}"}]}], "]"}]}]}]}], "\[IndentingNewLine]", "]"}], 
     ";"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "0", ",", "n"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.819089348931817*^9, 3.8190893708517294`*^9}, {
   3.8190894063309774`*^9, 3.819089659738637*^9}, {3.819089778456366*^9, 
   3.819089790980504*^9}, {3.819358578868752*^9, 3.8193586040907717`*^9}, {
   3.8193586883095083`*^9, 3.819358739543432*^9}, {3.819358798587228*^9, 
   3.8193588177878532`*^9}, {3.819359064294406*^9, 3.819359076079734*^9}, {
   3.819359258076317*^9, 3.81935925860194*^9}, {3.8197095731749015`*^9, 
   3.8197095743632507`*^9}, {3.819709931454729*^9, 3.8197099318151703`*^9}, {
   3.819710742190327*^9, 3.8197107435031905`*^9}, {3.8197108590702033`*^9, 
   3.8197108613323493`*^9}, {3.819711196002222*^9, 3.8197112001132245`*^9}, {
   3.8197124133699007`*^9, 3.8197124421040964`*^9}, {3.8197138212920322`*^9, 
   3.8197138273404374`*^9}, {3.819713969686526*^9, 3.8197139717177677`*^9}, {
   3.821333878925082*^9, 3.821333886883933*^9}, {3.8220486886569614`*^9, 
   3.8220486901821184`*^9}, 3.822052714670974*^9, {3.8220528218904595`*^9, 
   3.8220528223234797`*^9}, {3.8233375037296786`*^9, 3.823337520359049*^9}, {
   3.823340758423151*^9, 3.823340774339291*^9}, {3.8295359899177046`*^9, 
   3.829535990450598*^9}, {3.838875275974005*^9, 3.8388752769812813`*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"ed7ca50d-801d-49da-b84e-2f32f638898a"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "ratnz", 
   "\"NSolve was unable to solve the system with inexact coefficients. The \
answer was obtained by solving a corresponding exact system and numericizing \
the result.\"", 2, 113, 38, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.823340636577221*^9, 3.823342211555075*^9, 
  3.829451194295614*^9, 3.8294581855636344`*^9, 3.829533165095601*^9, 
  3.829534624592635*^9, 3.829536180724086*^9, 3.8295374265753016`*^9, 
  3.829543205653064*^9, 3.8295453627337055`*^9, 3.8295515868104973`*^9, 
  3.8295542658603463`*^9, 3.838875949322372*^9, 3.8388804341455545`*^9, 
  3.840949415082528*^9, 3.8477742779117813`*^9, 3.8477777279647493`*^9, 
  3.847782470694728*^9, 3.8477993744505177`*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"8a7b8315-a01c-46a0-8a9e-fd8681dc50f7"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "ratnz", 
   "\"NSolve was unable to solve the system with inexact coefficients. The \
answer was obtained by solving a corresponding exact system and numericizing \
the result.\"", 2, 113, 39, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.823340636577221*^9, 3.823342211555075*^9, 
  3.829451194295614*^9, 3.8294581855636344`*^9, 3.829533165095601*^9, 
  3.829534624592635*^9, 3.829536180724086*^9, 3.8295374265753016`*^9, 
  3.829543205653064*^9, 3.8295453627337055`*^9, 3.8295515868104973`*^9, 
  3.8295542658603463`*^9, 3.838875949322372*^9, 3.8388804341455545`*^9, 
  3.840949415082528*^9, 3.8477742779117813`*^9, 3.8477777279647493`*^9, 
  3.847782470694728*^9, 3.8477993772115383`*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"c60883b4-bbc1-4881-8999-de880695e44c"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "inumr", 
   "\"The integrand \\!\\(\\*FractionBox[\\\"1\\\", SqrtBox[RowBox[{\\\"Abs\\\
\", \\\"[\\\", FractionBox[RowBox[{RowBox[{RowBox[{\\\"-\\\", SuperscriptBox[\
\\\"u\\\", \\\"2\\\"]}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", \\\"u\\\"}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"7\\\"}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \
\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}], \\\"+\\\", FractionBox[\\\"1\\\", SuperscriptBox[\\\"x\\\", \\\
\"2\\\"]]}], SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"7\\\"}], \\\"+\\\", FractionBox[\\\"10\\\", RowBox[{\\\"Plus\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]], \\\"+\\\", FractionBox[\\\"2\\\", RowBox[{\\\"Plus\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]]}], \\\")\\\"}], \\\"2\\\"]], \\\"]\\\"}]]]\\) has evaluated to \
non-numerical values for all sampling points in the region with boundaries \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0.0001`\\\", \\\",\
\\\", \\\"0.5076535251060521`\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\).\"", 2, 113, 
   40, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.823340636577221*^9, 3.823342211555075*^9, 
  3.829451194295614*^9, 3.8294581855636344`*^9, 3.829533165095601*^9, 
  3.829534624592635*^9, 3.829536180724086*^9, 3.8295374265753016`*^9, 
  3.829543205653064*^9, 3.8295453627337055`*^9, 3.8295515868104973`*^9, 
  3.8295542658603463`*^9, 3.838875949322372*^9, 3.8388804341455545`*^9, 
  3.840949415082528*^9, 3.8477742779117813`*^9, 3.8477777279647493`*^9, 
  3.847782470694728*^9, 3.8477993772205143`*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"33244d84-b4ec-47ab-9313-3c2924012a1d"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "ratnz", 
   "\"NSolve was unable to solve the system with inexact coefficients. The \
answer was obtained by solving a corresponding exact system and numericizing \
the result.\"", 2, 113, 41, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.823340636577221*^9, 3.823342211555075*^9, 
  3.829451194295614*^9, 3.8294581855636344`*^9, 3.829533165095601*^9, 
  3.829534624592635*^9, 3.829536180724086*^9, 3.8295374265753016`*^9, 
  3.829543205653064*^9, 3.8295453627337055`*^9, 3.8295515868104973`*^9, 
  3.8295542658603463`*^9, 3.838875949322372*^9, 3.8388804341455545`*^9, 
  3.840949415082528*^9, 3.8477742779117813`*^9, 3.8477777279647493`*^9, 
  3.847782470694728*^9, 3.8477993799924803`*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"a00bd917-4f6a-4b7a-bc5f-b478cbc5fffa"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NSolve\\\", \\\"::\\\", \
\\\"ratnz\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 113, 42, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.823340636577221*^9, 3.823342211555075*^9, 
  3.829451194295614*^9, 3.8294581855636344`*^9, 3.829533165095601*^9, 
  3.829534624592635*^9, 3.829536180724086*^9, 3.8295374265753016`*^9, 
  3.829543205653064*^9, 3.8295453627337055`*^9, 3.8295515868104973`*^9, 
  3.8295542658603463`*^9, 3.838875949322372*^9, 3.8388804341455545`*^9, 
  3.840949415082528*^9, 3.8477742779117813`*^9, 3.8477777279647493`*^9, 
  3.847782470694728*^9, 3.8477993800034924`*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"654d6888-312f-4a32-99be-714aa8c1bd6f"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "inumr", 
   "\"The integrand \\!\\(\\*FractionBox[\\\"1\\\", SqrtBox[RowBox[{\\\"Abs\\\
\", \\\"[\\\", FractionBox[RowBox[{RowBox[{RowBox[{\\\"-\\\", SuperscriptBox[\
\\\"u\\\", \\\"2\\\"]}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", \\\"u\\\"}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"7\\\"}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \
\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}], \\\"+\\\", FractionBox[\\\"1\\\", SuperscriptBox[\\\"x\\\", \\\
\"2\\\"]]}], SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"7\\\"}], \\\"+\\\", FractionBox[\\\"10\\\", RowBox[{\\\"Plus\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]], \\\"+\\\", FractionBox[\\\"2\\\", RowBox[{\\\"Plus\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]]}], \\\")\\\"}], \\\"2\\\"]], \\\"]\\\"}]]]\\) has evaluated to \
non-numerical values for all sampling points in the region with boundaries \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"0.16921395205041884`\\\", \\\",\\\", \
\\\"0.5076535251060521`\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\).\"", 2, 113, 43, 
   21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.823340636577221*^9, 3.823342211555075*^9, 
  3.829451194295614*^9, 3.8294581855636344`*^9, 3.829533165095601*^9, 
  3.829534624592635*^9, 3.829536180724086*^9, 3.8295374265753016`*^9, 
  3.829543205653064*^9, 3.8295453627337055`*^9, 3.8295515868104973`*^9, 
  3.8295542658603463`*^9, 3.838875949322372*^9, 3.8388804341455545`*^9, 
  3.840949415082528*^9, 3.8477742779117813`*^9, 3.8477777279647493`*^9, 
  3.847782470694728*^9, 3.847799382838631*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"176d1ab3-fa10-46c6-8e8c-f4a37df723d7"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "inumr", 
   "\"The integrand \\!\\(\\*FractionBox[\\\"1\\\", SqrtBox[RowBox[{\\\"Abs\\\
\", \\\"[\\\", FractionBox[RowBox[{RowBox[{RowBox[{\\\"-\\\", SuperscriptBox[\
\\\"u\\\", \\\"2\\\"]}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", \\\"u\\\"}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"7\\\"}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \
\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}], \\\"+\\\", FractionBox[\\\"1\\\", SuperscriptBox[\\\"x\\\", \\\
\"2\\\"]]}], SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"7\\\"}], \\\"+\\\", FractionBox[\\\"10\\\", RowBox[{\\\"Plus\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]], \\\"+\\\", FractionBox[\\\"2\\\", RowBox[{\\\"Plus\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]]}], \\\")\\\"}], \\\"2\\\"]], \\\"]\\\"}]]]\\) has evaluated to \
non-numerical values for all sampling points in the region with boundaries \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0.0001`\\\", \\\",\
\\\", \\\"0.5076535251060521`\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\).\"", 2, 113, 
   44, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.823340636577221*^9, 3.823342211555075*^9, 
  3.829451194295614*^9, 3.8294581855636344`*^9, 3.829533165095601*^9, 
  3.829534624592635*^9, 3.829536180724086*^9, 3.8295374265753016`*^9, 
  3.829543205653064*^9, 3.8295453627337055`*^9, 3.8295515868104973`*^9, 
  3.8295542658603463`*^9, 3.838875949322372*^9, 3.8388804341455545`*^9, 
  3.840949415082528*^9, 3.8477742779117813`*^9, 3.8477777279647493`*^9, 
  3.847782470694728*^9, 3.8477993883103523`*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"c378d6f8-9f2a-4650-8469-3142a85cf405"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"inumr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 113, 45, 21151097759680266088, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8233377404702377`*^9, 3.8233379096816926`*^9, 
  3.823338634298088*^9, 3.823340636577221*^9, 3.823342211555075*^9, 
  3.829451194295614*^9, 3.8294581855636344`*^9, 3.829533165095601*^9, 
  3.829534624592635*^9, 3.829536180724086*^9, 3.8295374265753016`*^9, 
  3.829543205653064*^9, 3.8295453627337055`*^9, 3.8295515868104973`*^9, 
  3.8295542658603463`*^9, 3.838875949322372*^9, 3.8388804341455545`*^9, 
  3.840949415082528*^9, 3.8477742779117813`*^9, 3.8477777279647493`*^9, 
  3.847782470694728*^9, 3.847799388322321*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"6086102a-0815-43c5-9ae5-1e4dac00fa5f"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"c43975ef-3ac9-4328-a25e-ea2aff106784"],

Cell[CellGroupData[{

Cell["Results", "Subsubsection",
 CellChangeTimes->{{3.8477966867963943`*^9, 
  3.847796689106594*^9}},ExpressionUUID->"4023f591-bee5-402c-b2ab-\
ce1a3e3f2b6f"],

Cell[CellGroupData[{

Cell[BoxData["tab1"], "Input",
 CellChangeTimes->{3.8298568375055556`*^9},
 CellLabel->
  "In[114]:=",ExpressionUUID->"43d84d76-980a-4f39-a969-84fc7c07f0b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0.2457974721185648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "30"], ",", "0.20795975102682376`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "15"], ",", "0.17735914314645163`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "10"], ",", "0.15256132115410362`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "15"], ",", "0.13241644581746154`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "6"], ",", "0.1160081987043075`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "5"], ",", "0.10260906982634588`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "30"], ",", "0.09164261708181355`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[Pi]"}], "15"], ",", "0.08265242227807962`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "10"], ",", "0.07527700157426812`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "3"], ",", "0.06922976899291991`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "30"], ",", "0.06428315869811255`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "5"], ",", "0.06025609840732711`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "30"], ",", "0.05700414280293532`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "15"], ",", "0.054411695702299125`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "2"], ",", "0.0523858607442539`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "\[Pi]"}], "15"], ",", "0.0508515584343011`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "30"], ",", "0.04974763329790619`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "5"], ",", "0.049023752360823666`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "30"], ",", "0.04863797170345783`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"41", " ", "\[Pi]"}], "30"], ",", "3.912101952687802`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "5"], ",", "3.8209846263925966`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"43", " ", "\[Pi]"}], "30"], ",", "3.6592916885592706`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"22", " ", "\[Pi]"}], "15"], ",", "3.4338353600925178`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "2"], ",", "3.1571486738135115`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "15"], ",", "2.8457085593023685`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"47", " ", "\[Pi]"}], "30"], ",", "2.5174973816867974`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "\[Pi]"}], "5"], ",", "2.1895472869380277`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"49", " ", "\[Pi]"}], "30"], ",", "1.8760328613583388`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"5", " ", "\[Pi]"}], "3"], ",", "1.5872190332415892`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "10"], ",", "1.3292718274515027`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"26", " ", "\[Pi]"}], "15"], ",", "1.1047221785254826`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"53", " ", "\[Pi]"}], "30"], ",", "0.9132878924741284`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "5"], ",", "0.7527859087683215`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "6"], ",", "0.619952481078096`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"28", " ", "\[Pi]"}], "15"], ",", "0.5110821936281787`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "10"], ",", "0.4224684659348639`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[Pi]"}], "15"], ",", "0.35067016642580007`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"59", " ", "\[Pi]"}], "30"], ",", "0.2926457991795677`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", " ", "\[Pi]"}], ",", "0.2457974721185648`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8298574433658733`*^9, 3.8387997230066285`*^9, 
  3.838802494744608*^9, 3.8388693648747826`*^9, 3.8388723313816175`*^9, 
  3.8388739865502157`*^9, 3.838875103064599*^9, 3.838876222534275*^9, 
  3.838880873264985*^9, 3.8409498269702587`*^9, 3.8477747125299463`*^9, 
  3.847778171610284*^9, 3.847782893480461*^9, 3.847799841299794*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"c6a1d3f6-e20b-4418-bdb1-2e919ff887c3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["tab2"], "Input",
 CellChangeTimes->{{3.8298568430510273`*^9, 3.8298568468416705`*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"bbc81a5e-6b83-447a-a0fd-333d68e4d839"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "18.025835411901838`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "30"], ",", "18.034069878339736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "15"], ",", "18.05895824704642`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "10"], ",", "18.101063936368014`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "15"], ",", "18.161355014133886`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "6"], ",", "18.24125017813895`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "5"], ",", "18.342688277595823`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "30"], ",", "18.468227275691277`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[Pi]"}], "15"], ",", "18.621181459743784`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "10"], ",", "18.805809823752817`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "3"], ",", "19.02757456828423`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "30"], ",", "19.293497690725093`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "5"], ",", "19.612657498569284`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "30"], ",", "19.996888660130193`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "15"], ",", "20.461784496488864`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "2"], ",", "21.028158291991193`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "\[Pi]"}], "15"], ",", "21.72421942012823`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "30"], ",", "22.588894618366734`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "5"], ",", "23.67704405287004`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "30"], ",", "25.067930981965663`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"41", " ", "\[Pi]"}], "30"], ",", "25.067930981965663`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "5"], ",", "23.67704405287004`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"43", " ", "\[Pi]"}], "30"], ",", "22.588894618366734`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"22", " ", "\[Pi]"}], "15"], ",", "21.72421942012823`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "2"], ",", "21.028158291991193`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "15"], ",", "20.461784496488864`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"47", " ", "\[Pi]"}], "30"], ",", "19.996888660130193`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "\[Pi]"}], "5"], ",", "19.612657498569284`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"49", " ", "\[Pi]"}], "30"], ",", "19.293497690725093`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"5", " ", "\[Pi]"}], "3"], ",", "19.02757456828423`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "10"], ",", "18.805809823752817`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"26", " ", "\[Pi]"}], "15"], ",", "18.621181459743784`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"53", " ", "\[Pi]"}], "30"], ",", "18.468227275691277`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "5"], ",", "18.342688277595823`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "6"], ",", "18.24125017813895`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"28", " ", "\[Pi]"}], "15"], ",", "18.161355014133886`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "10"], ",", "18.101063936368014`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[Pi]"}], "15"], ",", "18.05895824704642`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"59", " ", "\[Pi]"}], "30"], ",", "18.034069878339736`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", " ", "\[Pi]"}], ",", "18.025835411901838`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.829857445300433*^9, 3.8387997230820093`*^9, 
  3.838802494825387*^9, 3.83886936497252*^9, 3.83887233146257*^9, 
  3.838873986626811*^9, 3.8388751032104187`*^9, 3.838876222622978*^9, 
  3.8388808733822155`*^9, 3.8409498270721455`*^9, 3.84777471261572*^9, 
  3.847778171706777*^9, 3.8477828935967045`*^9, 3.84779984136761*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"25ead04e-ec65-4a45-9528-e43e9ced8408"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["tab3"], "Input",
 CellChangeTimes->{{3.8298568565239162`*^9, 3.829856856726181*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"90b0487b-51ab-4c62-aefb-9b73ad29fbfb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "4.430704777070781`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "30"], ",", "3.750360681899873`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "15"], ",", "3.202921360813699`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "10"], ",", "2.7615222284272036`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "15"], ",", "2.404862082200743`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "6"], ",", "2.116134575280528`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "5"], ",", "1.8821261822787259`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "30"], ",", "1.6924766804060802`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[Pi]"}], "15"], ",", "1.5390857533274902`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "10"], ",", "1.4156449757080276`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "3"], ",", "1.317274591857875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "30"], ",", "1.2402469738945492`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "5"], ",", "1.1817822202629928`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "30"], ",", "1.1399054967964595`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "15"], ",", "1.113360391548974`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "2"], ",", "1.1015781719923785`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "\[Pi]"}], "15"], ",", "1.1047104132822294`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "30"], ",", "1.123744046079555`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "5"], ",", "1.1607375442842136`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "30"], ",", "1.2192533177650797`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"41", " ", "\[Pi]"}], "30"], ",", "98.06830174439092`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "5"], ",", "90.46962132443669`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"43", " ", "\[Pi]"}], "30"], ",", "82.65935433073062`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"22", " ", "\[Pi]"}], "15"], ",", "74.59739281524489`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "2"], ",", "66.38902206430059`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "15"], ",", "58.22827528025886`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"47", " ", "\[Pi]"}], "30"], ",", "50.34211484376017`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "\[Pi]"}], "5"], ",", "42.94284101563714`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"49", " ", "\[Pi]"}], "30"], ",", "36.1952356783415`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"5", " ", "\[Pi]"}], "3"], ",", "30.200928511204346`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "10"], ",", "24.99803319112533`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"26", " ", "\[Pi]"}], "15"], ",", "20.57123214892648`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"53", " ", "\[Pi]"}], "30"], ",", "16.8668083663493`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "5"], ",", "13.808117264304009`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "6"], ",", "11.308708305903503`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"28", " ", "\[Pi]"}], "15"], ",", "9.28194515988367`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "10"], ",", "7.647128712986285`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[Pi]"}], "15"], ",", "6.332737893968343`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"59", " ", "\[Pi]"}], "30"], ",", "5.277594792006901`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", " ", "\[Pi]"}], ",", "4.430704777070781`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.829857447573425*^9, 3.8387997231918716`*^9, 
  3.83880249494292*^9, 3.8388693650652018`*^9, 3.8388723315871735`*^9, 
  3.838873986704421*^9, 3.838875103329461*^9, 3.8388762227514024`*^9, 
  3.838880873514715*^9, 3.8409498271744647`*^9, 3.847774712694377*^9, 
  3.847778171801386*^9, 3.847782893722842*^9, 3.8477998414402013`*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"6badbcaa-73c6-44a1-82b7-77ae4c3952ea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["tab4"], "Input",
 CellChangeTimes->{3.8298568632152863`*^9},
 CellLabel->
  "In[117]:=",ExpressionUUID->"24618970-19fa-4e2e-b15c-e7bbf0deb260"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "3"], ",", "0.048554932747495096`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "10"], ",", "0.04874476715294149`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "15"], ",", "0.049182996851872496`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "30"], ",", "0.0498521765721535`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[Pi]"}], "5"], ",", "0.050747215322784464`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"5", " ", "\[Pi]"}], "6"], ",", "0.051890112308581496`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "15"], ",", "0.05337359914812797`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "10"], ",", "0.0555168618813539`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"14", " ", "\[Pi]"}], "15"], ",", "0.05962399620939758`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[Pi]"}], "30"], ",", "0.07435421733390701`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Pi]", ",", "0.2457974721185648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"31", " ", "\[Pi]"}], "30"], ",", "1.3634730244542146`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"16", " ", "\[Pi]"}], "15"], ",", "2.2472453316264542`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "10"], ",", "2.697254720918367`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "15"], ",", "2.9984005009698387`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "6"], ",", "3.242297284429034`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"6", " ", "\[Pi]"}], "5"], ",", "3.454133939765067`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"37", " ", "\[Pi]"}], "30"], ",", "3.636886913582878`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "15"], ",", "3.7844011365747385`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "10"], ",", "3.88651783142777`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[Pi]"}], "3"], ",", "3.9321896267831575`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "18"], ",", "0.06225629584161287`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "20"], ",", "0.06410864656715683`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"43", " ", "\[Pi]"}], "45"], ",", "0.06652999178628274`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"173", " ", "\[Pi]"}], "180"], ",", "0.06979528070800574`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[Pi]"}], "30"], ",", "0.07435421733390701`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"35", " ", "\[Pi]"}], "36"], ",", "0.08096777878504022`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"44", " ", "\[Pi]"}], "45"], ",", "0.09096463213369861`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"59", " ", "\[Pi]"}], "60"], ",", "0.10671519121998535`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"89", " ", "\[Pi]"}], "90"], ",", "0.1324394182233242`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"179", " ", "\[Pi]"}], "180"], ",", "0.17528301789806175`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Pi]", ",", "0.2457974721185648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"181", " ", "\[Pi]"}], "180"], ",", "0.35561679513480204`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"91", " ", "\[Pi]"}], "90"], ",", "0.5109579484823756`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"61", " ", "\[Pi]"}], "60"], ",", "0.7062939633131762`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"46", " ", "\[Pi]"}], "45"], ",", "0.9254487965555123`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"37", " ", "\[Pi]"}], "36"], ",", "1.1494298813351262`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"31", " ", "\[Pi]"}], "30"], ",", "1.3634730244542146`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"187", " ", "\[Pi]"}], "180"], ",", "1.5593031658566348`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"47", " ", "\[Pi]"}], "45"], ",", "1.7339995701962612`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"21", " ", "\[Pi]"}], "20"], ",", "1.887937330925588`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "18"], ",", "2.0230995561408136`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"35", " ", "\[Pi]"}], "36"], ",", "0.08096777878504022`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"39", " ", "\[Pi]"}], "40"], ",", "0.08542715713860558`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"44", " ", "\[Pi]"}], "45"], ",", "0.09096463213369861`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"353", " ", "\[Pi]"}], "360"], ",", "0.09791237412420793`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"59", " ", "\[Pi]"}], "60"], ",", "0.10671519121998535`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"71", " ", "\[Pi]"}], "72"], ",", "0.11796508981964404`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"89", " ", "\[Pi]"}], "90"], ",", "0.1324394182233242`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"119", " ", "\[Pi]"}], "120"], ",", "0.15113498392066146`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"179", " ", "\[Pi]"}], "180"], ",", "0.17528301789806175`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"359", " ", "\[Pi]"}], "360"], ",", "0.2063214789046213`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Pi]", ",", "0.2457974721185648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"361", " ", "\[Pi]"}], "360"], ",", "0.2951828537018918`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"181", " ", "\[Pi]"}], "180"], ",", "0.35561679513480204`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"121", " ", "\[Pi]"}], "120"], ",", "0.42763272586237017`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"91", " ", "\[Pi]"}], "90"], ",", "0.5109579484823756`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"73", " ", "\[Pi]"}], "72"], ",", "0.6044642420358354`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"61", " ", "\[Pi]"}], "60"], ",", "0.7062939633131762`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"367", " ", "\[Pi]"}], "360"], ",", "0.8141189146179024`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"46", " ", "\[Pi]"}], "45"], ",", "0.9254487965555123`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"41", " ", "\[Pi]"}], "40"], ",", "1.0379079065225398`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"37", " ", "\[Pi]"}], "36"], ",", "1.1494298813351262`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8298574494938216`*^9, 3.8387997233401513`*^9, 
  3.838802495105298*^9, 3.8388693651628237`*^9, 3.838872331729457*^9, 
  3.8388739867776585`*^9, 3.83887510346406*^9, 3.838876222906971*^9, 
  3.8388808736685343`*^9, 3.8409498272894173`*^9, 3.847774712775505*^9, 
  3.8477781718982997`*^9, 3.8477828938791485`*^9, 3.847799841515566*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"42ef7b32-164d-49e4-ac3e-a9f53ebee4ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["tab5"], "Input",
 CellChangeTimes->{3.8298568796298957`*^9},
 CellLabel->
  "In[118]:=",ExpressionUUID->"ca11628f-95a4-46f2-a543-c268e12d5477"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "3"], ",", "26.879528570066334`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "10"], ",", "29.296280410133868`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "15"], ",", "32.62172420763813`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "30"], ",", "37.37984150446024`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[Pi]"}], "5"], ",", "44.53014689551652`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"5", " ", "\[Pi]"}], "6"], ",", "55.98631828840721`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "15"], ",", "76.04444934788498`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "10"], ",", "116.06498598508946`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"14", " ", "\[Pi]"}], "15"], ",", "213.9298288769122`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[Pi]"}], "30"], ",", "536.2921832970735`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"\[Pi]", ",", "1240.6600581422067`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"31", " ", "\[Pi]"}], "30"], ",", "536.2921832970735`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"16", " ", "\[Pi]"}], "15"], ",", "213.9298288769122`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "10"], ",", "116.06498598508946`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "15"], ",", "76.04444934788498`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "6"], ",", "55.98631828840721`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"6", " ", "\[Pi]"}], "5"], ",", "44.53014689551652`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"37", " ", "\[Pi]"}], "30"], ",", "37.37984150446024`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "15"], ",", "32.62172420763813`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "10"], ",", "29.296280410133868`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[Pi]"}], "3"], ",", "26.879528570066334`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "18"], ",", "279.1533238143877`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "20"], ",", "323.6159245697443`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"43", " ", "\[Pi]"}], "45"], ",", "379.1107525387716`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"173", " ", "\[Pi]"}], "180"], ",", "448.7793514148765`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[Pi]"}], "30"], ",", "536.2921832970735`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"35", " ", "\[Pi]"}], "36"], ",", "645.1841832168157`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"44", " ", "\[Pi]"}], "45"], ",", "776.935625945972`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"59", " ", "\[Pi]"}], "60"], ",", "926.8003413254502`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"89", " ", "\[Pi]"}], "90"], ",", "1077.4315803001398`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"179", " ", "\[Pi]"}], "180"], ",", "1195.2062400211341`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Pi]", ",", "1240.6600581422067`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"181", " ", "\[Pi]"}], "180"], ",", "1195.2062400211341`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"91", " ", "\[Pi]"}], "90"], ",", "1077.4315803001398`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"61", " ", "\[Pi]"}], "60"], ",", "926.8003413254502`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"46", " ", "\[Pi]"}], "45"], ",", "776.935625945972`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"37", " ", "\[Pi]"}], "36"], ",", "645.1841832168157`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"31", " ", "\[Pi]"}], "30"], ",", "536.2921832970735`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"187", " ", "\[Pi]"}], "180"], ",", "448.7793514148765`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"47", " ", "\[Pi]"}], "45"], ",", "379.1107525387716`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"21", " ", "\[Pi]"}], "20"], ",", "323.6159245697443`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "18"], ",", "279.1533238143877`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"35", " ", "\[Pi]"}], "36"], ",", "645.1841832168157`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"39", " ", "\[Pi]"}], "40"], ",", "708.2853270575977`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"44", " ", "\[Pi]"}], "45"], ",", "776.935625945972`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"353", " ", "\[Pi]"}], "360"], ",", "850.3134542529313`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"59", " ", "\[Pi]"}], "60"], ",", "926.8003413254502`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"71", " ", "\[Pi]"}], "72"], ",", "1003.762174481451`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"89", " ", "\[Pi]"}], "90"], ",", "1077.4315803001398`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"119", " ", "\[Pi]"}], "120"], ",", "1143.0229932051152`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"179", " ", "\[Pi]"}], "180"], ",", "1195.2062400211341`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"359", " ", "\[Pi]"}], "360"], ",", "1228.9634073394018`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Pi]", ",", "1240.6600581422067`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"361", " ", "\[Pi]"}], "360"], ",", "1228.9634073394018`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"181", " ", "\[Pi]"}], "180"], ",", "1195.2062400211341`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"121", " ", "\[Pi]"}], "120"], ",", "1143.0229932051152`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"91", " ", "\[Pi]"}], "90"], ",", "1077.4315803001398`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"73", " ", "\[Pi]"}], "72"], ",", "1003.762174481451`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"61", " ", "\[Pi]"}], "60"], ",", "926.8003413254502`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"367", " ", "\[Pi]"}], "360"], ",", "850.3134542529313`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"46", " ", "\[Pi]"}], "45"], ",", "776.935625945972`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"41", " ", "\[Pi]"}], "40"], ",", "708.2853270575977`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"37", " ", "\[Pi]"}], "36"], ",", "645.1841832168157`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.829857451375258*^9, 3.8387997235820284`*^9, 
  3.8388024952874928`*^9, 3.8388693652635565`*^9, 3.838872331915001*^9, 
  3.8388739868556857`*^9, 3.8388751036067295`*^9, 3.8388762230934715`*^9, 
  3.838880873860282*^9, 3.8409498274026613`*^9, 3.847774712861373*^9, 
  3.847778171995906*^9, 3.847782894087581*^9, 3.847799841589407*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"17fee9a8-2151-44e7-9012-482cdd49b282"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["tab6"], "Input",
 CellChangeTimes->{3.8298568888205366`*^9},
 CellLabel->
  "In[119]:=",ExpressionUUID->"438956fb-532b-4f50-9ea3-01754ec8d390"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "3"], ",", "1.305133702003944`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "10"], ",", "1.4280403670392565`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "15"], ",", "1.6044341590069189`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "30"], ",", "1.8634664589194638`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[Pi]"}], "5"], ",", "2.259780952861999`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"5", " ", "\[Pi]"}], "6"], ",", "2.90513634372944`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "15"], ",", "4.058765956934134`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "10"], ",", "6.443563796195488`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"14", " ", "\[Pi]"}], "15"], ",", "12.755351306034086`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[Pi]"}], "30"], ",", "39.8755855513461`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"\[Pi]", ",", "304.9511060498261`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"31", " ", "\[Pi]"}], "30"], ",", "731.2199251512149`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"16", " ", "\[Pi]"}], "15"], ",", "480.75280923928716`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "10"], ",", "313.0568313816066`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "15"], ",", "228.01171502067385`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "6"], ",", "181.52428775168227`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"6", " ", "\[Pi]"}], "5"], ",", "153.81309173452766`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"37", " ", "\[Pi]"}], "30"], ",", "135.94625639937354`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "15"], ",", "123.4536901684134`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "10"], ",", "113.86051620849335`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[Pi]"}], "3"], ",", "105.69540341603636`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "18"], ",", "17.379051912558076`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "20"], ",", "20.74657893174542`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"43", " ", "\[Pi]"}], "45"], ",", "25.222235252495942`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"173", " ", "\[Pi]"}], "180"], ",", "31.322680807958058`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[Pi]"}], "30"], ",", "39.8755855513461`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"35", " ", "\[Pi]"}], "36"], ",", "52.23913022230599`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"44", " ", "\[Pi]"}], "45"], ",", "70.67366340574021`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"59", " ", "\[Pi]"}], "60"], ",", "98.90367564729311`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"89", " ", "\[Pi]"}], "90"], ",", "142.69441167038732`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"179", " ", "\[Pi]"}], "180"], ",", "209.49935676149954`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Pi]", ",", "304.9511060498261`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"181", " ", "\[Pi]"}], "180"], ",", "425.0354126014327`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"91", " ", "\[Pi]"}], "90"], ",", "550.5222299002834`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"61", " ", "\[Pi]"}], "60"], ",", "654.5934862747566`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"46", " ", "\[Pi]"}], "45"], ",", "719.0141400328034`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"37", " ", "\[Pi]"}], "36"], ",", "741.5939791542048`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"31", " ", "\[Pi]"}], "30"], ",", "731.2199251512149`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"187", " ", "\[Pi]"}], "180"], ",", "699.7830634323042`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"47", " ", "\[Pi]"}], "45"], ",", "657.377881959011`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"21", " ", "\[Pi]"}], "20"], ",", "610.9665848772195`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "18"], ",", "564.7549655041206`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"35", " ", "\[Pi]"}], "36"], ",", "52.23913022230599`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"39", " ", "\[Pi]"}], "40"], ",", "60.50680193351804`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"44", " ", "\[Pi]"}], "45"], ",", "70.67366340574021`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"353", " ", "\[Pi]"}], "360"], ",", "83.25620905566058`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"59", " ", "\[Pi]"}], "60"], ",", "98.90367564729311`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"71", " ", "\[Pi]"}], "72"], ",", "118.40889507026559`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"89", " ", "\[Pi]"}], "90"], ",", "142.69441167038732`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"119", " ", "\[Pi]"}], "120"], ",", "172.75076169900143`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"179", " ", "\[Pi]"}], "180"], ",", "209.49935676149954`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"359", " ", "\[Pi]"}], "360"], ",", "253.5615477219279`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Pi]", ",", "304.9511060498261`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"361", " ", "\[Pi]"}], "360"], ",", "362.7689256736451`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"181", " ", "\[Pi]"}], "180"], ",", "425.0354126014327`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"121", " ", "\[Pi]"}], "120"], ",", "488.7940383076688`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"91", " ", "\[Pi]"}], "90"], ",", "550.5222299002834`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"73", " ", "\[Pi]"}], "72"], ",", "606.7383419821722`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"61", " ", "\[Pi]"}], "60"], ",", "654.5934862747566`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"367", " ", "\[Pi]"}], "360"], ",", "692.2562664613959`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"46", " ", "\[Pi]"}], "45"], ",", "719.0141400328034`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"41", " ", "\[Pi]"}], "40"], ",", "735.1349410269836`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"37", " ", "\[Pi]"}], "36"], ",", "741.5939791542048`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.829857453917223*^9, 3.838799723889727*^9, 
  3.838802495507609*^9, 3.838869365367276*^9, 3.838872332073538*^9, 
  3.8388739869259496`*^9, 3.8388751037556815`*^9, 3.8388762234298377`*^9, 
  3.838880874083182*^9, 3.8409498275089903`*^9, 3.84777471294619*^9, 
  3.8477781720916886`*^9, 3.8477828943269124`*^9, 3.8477998416668415`*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"58a309d5-c02a-4b06-ba69-8539a580cc1a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["tab3a"], "Input",
 CellLabel->
  "In[120]:=",ExpressionUUID->"fcda9759-37de-4468-a129-ae755a804ed7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "4.430704777070781`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.544382278689227`", ",", "3.750360681899873`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.1530747682700166`", ",", "3.202921360813699`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.825286967787179`", ",", "2.7615222284272036`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.5597131179074495`", ",", "2.404862082200743`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.354549696316099`", ",", "2.116134575280528`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.207519675113872`", ",", "1.8821261822787259`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12.115903303583764`", ",", "1.6924766804060802`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14.076575110802878`", ",", "1.5390857533274902`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16.086046751297545`", ",", "1.4156449757080276`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18.140515241753747`", ",", "1.317274591857875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20.23591605442016`", ",", "1.2402469738945492`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22.367980439477833`", ",", "1.1817822202629928`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24.532296238832714`", ",", "1.1399054967964595`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26.72437132203595`", ",", "1.113360391548974`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28.939698673757448`", ",", "1.1015781719923785`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31.173823487257323`", ",", "1.1047104132822294`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33.42239860553491`", ",", "1.123744046079555`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35.68126264210332`", ",", "1.1607375442842136`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37.94647488742703`", ",", "1.2192533177650797`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71.21256124160209`", ",", "98.06830174439092`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71.97153866484041`", ",", "90.46962132443669`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"72.73686429683039`", ",", "82.65935433073062`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"73.51247884711483`", ",", "74.59739281524489`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"74.30254370217699`", ",", "66.38902206430059`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75.11140601901752`", ",", "58.22827528025886`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75.94352060437632`", ",", "50.34211484376017`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"76.80339447357983`", ",", "42.94284101563714`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"77.69551975708418`", ",", "36.1952356783415`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"78.6243086129798`", ",", "30.200928511204346`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"79.59402979108563`", ",", "24.99803319112533`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"80.608747819153`", ",", "20.57123214892648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"81.67226568049227`", ",", "16.8668083663493`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"82.78807172058441`", ",", "13.808117264304009`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"83.95929141034867`", ",", "11.308708305903503`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"85.18864450050205`", ",", "9.28194515988367`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"86.47840801894381`", ",", "7.647128712986285`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"87.83038548798504`", ",", "6.332737893968343`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"89.24588266696628`", ",", "5.277594792006901`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"90.72569005683908`", ",", "4.430704777070781`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.829857457853774*^9, 3.8387997241236258`*^9, 
  3.8388024957738976`*^9, 3.8388693654560437`*^9, 3.838872332254096*^9, 
  3.838873986998983*^9, 3.8388751039116745`*^9, 3.838876223682794*^9, 
  3.8388808743084583`*^9, 3.8409498276108894`*^9, 3.847774713023667*^9, 
  3.8477781721822057`*^9, 3.847782894573533*^9, 3.8477998417366714`*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"1cea2365-f6da-4846-8814-042c2bf70cad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["tab6a"], "Input",
 CellLabel->
  "In[121]:=",ExpressionUUID->"de0e9be7-d915-4c28-8628-c25c60512be4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"40.214384053793765`", ",", "1.305133702003944`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42.4816443456275`", ",", "1.4280403670392565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44.74524039255266`", ",", "1.6044341590069189`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47.002469735398336`", ",", "1.8634664589194638`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49.250877941258295`", ",", "2.259780952861999`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51.48808255570475`", ",", "2.90513634372944`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53.7113405994387`", ",", "4.058765956934134`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55.916324697413074`", ",", "6.443563796195488`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58.09277733457748`", ",", "12.755351306034086`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60.2024969105878`", ",", "39.8755855513461`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62.034418054434354`", ",", "304.9511060498261`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63.22668657914983`", ",", "731.2199251512149`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64.14115667170154`", ",", "480.75280923928716`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64.98889370309553`", ",", "313.0568313816066`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65.80809927368318`", ",", "228.01171502067385`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66.60903089851126`", ",", "181.52428775168227`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67.39601595262684`", ",", "153.81309173452766`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68.17179741532891`", ",", "135.94625639937354`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68.93875774104163`", ",", "123.4536901684134`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69.6993513626785`", ",", "113.86051620849335`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70.4562807394068`", ",", "105.69540341603636`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58.807363342113604`", ",", "17.379051912558076`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59.16135662417582`", ",", "20.74657893174542`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59.51244244395275`", ",", "25.222235252495942`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59.8598426038443`", ",", "31.322680807958058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60.2024969105878`", ",", "39.8755855513461`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60.53890247009622`", ",", "52.23913022230599`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60.86701467473722`", ",", "70.67366340574021`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61.18409217216322`", ",", "98.90367564729311`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61.48671773563001`", ",", "142.69441167038732`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61.77118100659209`", ",", "209.49935676149954`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62.034418054434354`", ",", "304.9511060498261`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62.275212618020305`", ",", "425.0354126014327`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62.49478095848281`", ",", "550.5222299002834`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62.696187006444234`", ",", "654.5934862747566`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62.88314112044645`", ",", "719.0141400328034`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63.05906052723003`", ",", "741.5939791542048`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63.22668657914983`", ",", "731.2199251512149`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63.38806388383091`", ",", "699.7830634323042`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63.54469533536758`", ",", "657.377881959011`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63.69764112701887`", ",", "610.9665848772195`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63.84767945638123`", ",", "564.7549655041206`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60.53890247009622`", ",", "52.23913022230599`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60.70414946005076`", ",", "60.50680193351804`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60.86701467473722`", ",", "70.67366340574021`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61.02713254796436`", ",", "83.25620905566058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61.18409217216322`", ",", "98.90367564729311`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61.33744469400881`", ",", "118.40889507026559`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61.48671773563001`", ",", "142.69441167038732`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61.631440996858146`", ",", "172.75076169900143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61.77118100659209`", ",", "209.49935676149954`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61.905584463056584`", ",", "253.5615477219279`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62.034418054434354`", ",", "304.9511060498261`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62.157600268768874`", ",", "362.7689256736451`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62.275212618020305`", ",", "425.0354126014327`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62.38748841399865`", ",", "488.7940383076688`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62.49478095848281`", ",", "550.5222299002834`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62.597523722577534`", ",", "606.7383419821722`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62.696187006444234`", ",", "654.5934862747566`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62.79124318795766`", ",", "692.2562664613959`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62.88314112044645`", ",", "719.0141400328034`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62.97229171147228`", ",", "735.1349410269836`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63.05906052723003`", ",", "741.5939791542048`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8295546270951653`*^9, 3.82964116050242*^9, 
  3.829708108129944*^9, 3.8297097815807333`*^9, 3.8297131839277077`*^9, 
  3.8297163660407705`*^9, 3.829856008135046*^9, 3.829857422289951*^9, 
  3.82985745982644*^9, 3.8387997243519745`*^9, 3.838802496013338*^9, 
  3.8388693655474195`*^9, 3.8388723324343004`*^9, 3.8388739870708375`*^9, 
  3.8388751040708027`*^9, 3.838876223922*^9, 3.8388808745469084`*^9, 
  3.840949827714428*^9, 3.8477747130968*^9, 3.847778172275917*^9, 
  3.8477828947964253`*^9, 3.847799841806481*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"399749d0-172f-4f41-8253-7b926c5de6e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L3a", "=", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{
    RowBox[{"Sort", "[", 
     RowBox[{"Join", "[", 
      RowBox[{"tab1", ",", "tab4"}], "]"}], "]"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", "Red", "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", 
       RowBox[{"FontSize", "\[Rule]", "14"}], ",", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}]}], "]"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(\[Phi]\), \(s\)]\)\>\"", ",", 
       "\"\<\!\(\*SuperscriptBox[\(g\), \(4\)]\)\>\""}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.819089644293481*^9, 3.8190896609043045`*^9}, {
   3.8190898867819657`*^9, 3.8190898881167326`*^9}, 3.8190900099733944`*^9, {
   3.819359199584214*^9, 3.819359209730047*^9}, {3.819533852592321*^9, 
   3.819533877063383*^9}, {3.819708465857539*^9, 3.8197084975592604`*^9}, 
   3.8197109253433204`*^9, {3.8197132626764097`*^9, 3.8197132773761024`*^9}, {
   3.819713529355029*^9, 3.819713539619619*^9}, {3.8197135774357815`*^9, 
   3.8197135782805085`*^9}, {3.8197138652258744`*^9, 3.819713865851039*^9}, 
   3.8197140321896763`*^9, {3.8226442963039136`*^9, 3.822644299981818*^9}, {
   3.8226454203322954`*^9, 3.822645421082217*^9}, {3.8233375568771887`*^9, 
   3.823337566888109*^9}, {3.823338115067767*^9, 3.823338127305026*^9}, 
   3.8233382979518113`*^9, {3.823340675266903*^9, 3.8233406764514823`*^9}, {
   3.823343129177018*^9, 3.8233431314273596`*^9}, {3.8295409545934925`*^9, 
   3.8295409551769447`*^9}, {3.829541068493153*^9, 3.829541190374403*^9}, {
   3.8295422416298256`*^9, 3.82954224284058*^9}, {3.829552164425316*^9, 
   3.82955217529189*^9}, {3.829856313670195*^9, 3.829856320258165*^9}, {
   3.838868275156258*^9, 3.838868283300065*^9}, {3.8388687514760065`*^9, 
   3.838868754832469*^9}, 3.8388687889794025`*^9, {3.838869414220925*^9, 
   3.83886948269279*^9}, {3.8388695936262417`*^9, 3.8388696216445484`*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"5f1d0342-4da5-43fd-acd8-6b49c7156e2f"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[1, 0, 0], PointSize[
      NCache[
       Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
     LineBox[CompressedData["
1:eJyFlHs01GkYx10Gv9+4NCaGMsvRRZNNdqgttXmehFWOLtRQSitUyqFt3Xbt
UZKGWkVKKxonlZBcYoRqauUyQy5JYupoFpslWZemTWbZ9syv/WPnj33Pec97
Pue9Pe857+druSfMM0hDTU1t38f+z/ippS0yvbohshU6X8dMDLZUQ8Ktuo4Q
QSPFjVDyttqrvKweZKNZkbZmHfDZQKy5Jf8hNS+FoUTzPK2JB7D3O5uVnr/I
wOzu0cyKW/eo9f0g9rHhpztXg2+onlAvYgDIr9dP9UXcpvYPQW2G4KSQI4TN
wa+5DZwRmKc1EL/DpYw6bxRWvbsjoVeVwny7oGcYOg45og2HXoSXUOe/hcaT
LE5fdxEIijuMzcVycIq0yrlme5O670/4bbfFqe7nN8DUxnnrlOUkMKt4zVva
C6j7P8AIS8pZQRZAWkHZ2a4YBTTXzjuXEJ1P1TMNgperra/OyQcDzvzHwqcz
cFMsiJ89kEfVp4YecQe/4L7Ig1pPCV9yQR3ZklOTTHkeVa8GcjRmEuKX5sMx
Q/VFlc6a2KmnHe1wIp+qn4YtG7crkqbyAdpW1ueO0fBifZmjd2oB9R4tPOiY
3Sz2ugGK04eCzgu08cKuzbXlIYXU+3RQuj/Zi+QXQVvl+dakuzoYsHrlNQNZ
MdD9pDvdZDq48GxQVkhwCbhoWgxp0whkvhims4lSOJIXEFW3iMBL3gZH5/aU
QrVHHu24O4GJbbUPZUSZCr8dH051CiNQ5DM46FFdrsKpLme6LOMIPC2a05Pc
I4SlP3Mt1NMIXO5n5hax/rYKPxp6EiS7SmBU5V09CaMKgtdEFt6vIPBchWtb
8ZY7KqydYjohEBP4gNfVKLcTwZXeaodYKYFxKxQ76z/+v//y2uW7ju4aJrAB
s+YF+jyEHv5M/VfTBK5wF54oDKtX4RjpZX02g0SuxEZDtL+R+i8kfvLj/1h4
5NVFqT2JjtvuZ7v2t4NXe+KvVS4k5khwPKSmU4VHF3zOyfAmEVoMr2/zew7J
Uc2h0cEkcgRNMbXbZSps3Rgm9I4h8Upuf2Cddx+I2UzFl8kk5u5weCTPeKXC
QWHlTqxsErd2WbPX6Q+BRg0vSV5C4sixA02ul96ocLbRZGtHDYnSPUs8XTJH
Yc2+TFZ5B4k/MXnpjMBxFY7Sk105/J5E9kKGiaRNrsKlpQu4XDYdG8L9ZAPj
72GYFyz6A+iowdu6LVI0BVaKm+5FAXS0SPWq/2vZNPhfHu8K4dNx84Gxxxtt
1VDpJx3lgTdqfD+o47Imk3X+13QxJ/MHtw9pWqj0VQ/rml/urVLo4HjSpt5N
nvq4xIl2xmGURKW/BsjzvTjJyNHFYjd+nOOMAY4JE619TPVR6fMsNHYJnBvu
aoAV8btTWDwGNoRY56ebzEKl3wzUzKl7ahHxcV3A1MvkJYYY5d5kpnCfhUrf
DfHdjGvAN6kGGO50wVZLk4kjJvzKVa76qPSfif0pvoWx0brYbml/5MduJrqw
5YufrSVRmQezceFy/26NWm3kqre2TBTPRqvetoKn82mozAcj1D1t78c9ro4p
sgPmB08YocI4i1hNm6bywggXiOViCJqEkfvaob07jbFot1XSLWc5lR/G2Dks
WjxWOAYe2Tn3ttuz8M2GB/zrDm+oPGGhdbr/9+2s36Ew1lH/MWmCm0SD53M7
+6h8MUGv0L26kh0yKk9MMINmZ1NFPqfywRQVT8zd/L/tpHw1RSLM7rCwup3y
Y86/fvwN8MTzVQ==
      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SuperscriptBox[\\(g\\), \\(4\\)]\\)\"", TraditionalForm], 
     None}, {
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(s\\)]\\)\"", TraditionalForm], 
     None}},
  FrameStyle->Directive[
    GrayLevel[0], FontSize -> 14, FontFamily -> "Helvetica"],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 6.283185307179586}, {0, 3.9321896267831575`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8388694616118965`*^9, 3.838869484479986*^9}, {
   3.838869606123272*^9, 3.838869622158501*^9}, 3.8388723287407246`*^9, 
   3.838873986183573*^9, 3.838875102089259*^9, 3.838876222055612*^9, 
   3.8388808747771854`*^9, 3.8409498278443656`*^9, 3.8477747131977696`*^9, 
   3.847778172391648*^9, 3.8477828950068116`*^9, 3.8477998419400873`*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"ec242b05-0f46-4edd-8e27-9d89b48ae9d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L3b", "=", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{
    RowBox[{"Sort", "[", 
     RowBox[{"Join", "[", 
      RowBox[{"tab2", ",", "tab5"}], "]"}], "]"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", "Red", "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", 
       RowBox[{"FontSize", "\[Rule]", "14"}], ",", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}]}], "]"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(\[Phi]\), \(s\)]\)\>\"", ",", 
       "\"\<d\[CapitalOmega]\>\""}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.819544800927952*^9, 3.819544803416252*^9}, {
   3.819611160669257*^9, 3.819611163592001*^9}, {3.8196120396907015`*^9, 
   3.819612040304504*^9}, {3.81961228766148*^9, 3.8196122882945757`*^9}, {
   3.819612371303541*^9, 3.81961237320831*^9}, {3.819708063094885*^9, 
   3.819708067723937*^9}, {3.8197084798555994`*^9, 3.819708507172378*^9}, 
   3.8197109345374613`*^9, {3.819713610067374*^9, 3.819713619606167*^9}, {
   3.8197138610849905`*^9, 3.8197138618507595`*^9}, {3.822644266123522*^9, 
   3.822644272484547*^9}, {3.8226454143293233`*^9, 3.822645415063939*^9}, {
   3.8233375713085957`*^9, 3.8233375867614374`*^9}, 3.8233382864144897`*^9, {
   3.82955218370684*^9, 3.829552186760335*^9}, 3.829856330693367*^9, {
   3.8388695217182426`*^9, 3.8388695833568*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"15891979-cf9d-4dc1-a9ef-3d9593ca3147"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[1, 0, 0], PointSize[
      NCache[
       Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
     LineBox[CompressedData["
1:eJyFlXtMU1ccx3n33q68oS0ZyngEik6hLUVYBue3KhPXMDbYIDhhQVYZaKiy
jroURJyhsq3jJbKHgzDAIIEhmRhohgwyGSoCSp3YuVEZcxERWMFNhMBcbs9Z
0v6xm9zcfHPvPfd3zv19Psd/ryJJbmdjY5P99Pz3ig+laFfwV04i+OmBevH+
iA4pUde1bgrnK0g/Hfsbz1UExoXTBWHP6lF+SVHypA++b0Cbv58tfzVUBPve
2xKV1G9Eo9K0qoEY/Pw0ClyH/bpUEbyVx+nivP8HOhgedPEXFX5/BoWqS/sc
60XwWs4D4Y+CObR7TKXdNYLHW0C5K4XPubLEECiS34I8E2reENIaIBObx19C
XNtwv1unxVDXoffeOPQIhdln8iPWxebv/Y2EUbHHthVEAH/LjjdW/JdRQ2Rf
poQlMX//Cdp6sunQvh4JVLd+WzWhXkXzbZHD/acizfWsITHr9YGk9m3gIgi8
3nVzHRU97J/Nco8212cDAW8ODwnuvgA/JF3WXK61hbzHCuq2LMZcrx0sq862
nEwEOOZuG9K9wx5WWtTNdeek5vodYEpQZPh5+8uAxqIGz/zpAA89C9vRmsw8
H0c4M+kpnbBLhtVPD8pr6pyAu+mJTuCQbp4fC+4EFwn6e3NhrLtmtOw7Fkyz
2uyV+YeAnWHYE29kQXtv97ghWglx9n4zTg4UVCJl06VOFRS3ZKkuhVAwqAiP
PswpBF1Ci8NxGQWmV0TvpAwctcpLptlKqYKCit85kg9Cj1vlyrjyCf8SCjLe
1abFB5TC1s+EfrbVFNzvUYYW7jxhlYdnxuXGJgpcziYslVR9BDkxBW19F57W
l7zbJ/uvT6yyUwV/sW6IggMx83P8jHJonNJFHzFQcLU1bKHnZoVVfkmSfjR9
lgIbo+Zj3p1K+FWzPvjiGgW1mprw8bYqq6w2NDj7utGg36DUGMTV5n6hwcSP
v9e49/9zV/G9Lwzi/95PvnHibk8cTca3zAtBmwWfp9KkPq3qWt7hHJrUb5k3
XVF0pappMv8hX4/VSC1N1scyyxXnpdx6mqyv3UBK2aNzNFl/y1zvtTyqH6DJ
/4vJ/pJ7Xk+T/2uZVRxjY/5jmvSHZe7sDBIKfdmkv2ZTci7OIzbpv+DVdtk3
WWzSn5kNpokDGjbpX4ZPNunviKu87ZnNz5D+Z3jlED5MZYlTiUnOhB+GXxfC
V0e8piR23YXwx/DsSvi88OHbFdwUN8Ivw7cb4ds7a2VS+7w7YP4Z3t0B+0Ep
rQ1ztPcA7A+Gfw/AfrnhLy4uvO0B2D+MDzwB+0loOzqy2OEJ2F+MH7wA+63C
mLtxf6kXYP8xvvAC7Me5Pqe8qT3egP3J+MMbsF8T6r/uTRNzAfuX8QkXsJ/b
jsQ6X6d5gP3N+IUH2O+MT3iA/c/4gQ94f2B45QPePxg+fADvL/8AkBvO7Q==

      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"d\[CapitalOmega]\"", TraditionalForm], None}, {
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(s\\)]\\)\"", TraditionalForm], 
     None}},
  FrameStyle->Directive[
    GrayLevel[0], FontSize -> 14, FontFamily -> "Helvetica"],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 6.283185307179586}, {0, 1240.6600581422067`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwd0n0s1AEYB/CrKCeGKxYdeT3T8jJkCscPc1xcdXmZVoswTduRXnCE2tUJ
x5jXE10v5/Vs54hGGnJ623TdH1epkHZh+2G6XCtn63n88eyz7/bsef54HqeL
2dyMHRQKJQtqdcqqsySPJPjH38pR316/N2i82WlGKSjxnBm7BcbuTSfRKlXH
OvryiwX1NiiTfndHuQfp3mgUc4iJrlbFcLadu/v+TD5JTNhleZaCas+Vy+hg
yeS5VnBgQJWCLqTV9W/ngs/TbaBJRHLCB3DK/7cOVesZdDW41DIeulEAfUZM
Pup/Ie++HjSdHj//DxyvEAnQhK6ZHtTbPkmBng0bfYe2x9EWUa5kl9cm2D0p
4qGJVzPrUEPgHSXqmPuHbgB9BDQOeqRA9gytzRFW2BeSBCfatRUdri+Ubmd3
Hxm6sHTUzAEMttzYjwpaBtycwX4+6YdOu+qC0c2MzXQXsIlgNKKC7rHGSPDV
YyMpqi40bEUXkYTYutQ8BtQvdxxCy5IkAaiV9VYQ2tzkEIbqMp9qeWCsh7Fx
NvjLccQWHeQPxaGXRqnl6KnO2la0QqtTojNBaRqUHFvTo8lfqW45oI29Ig6V
Va9noD/r0p6jqpOHK6+AT4YrFbm4j/egxrYM5tg499LBTuYxNgFqpfGUcDAg
uW8CNbnBro8A88ttfKPAT+GVRSxQyOXEs8Eio2ohOponlpwAuUG7/14HUxtu
djWAics9/EZw6aHOpRlU1Q/1icHZRcP8LKhwKKbOgWXtL2rQRyFJKyvN8K+B
KtYaGEU0rFqIScIrJH+nJShXupqiTQF2qVZgSiTLhwYu5ypH0B9uStY+sEqT
IrIG7/GLX+9pI4mPco9Qsx647zfRmjk4z9aGWIKaa6GCA+B/X5+7KA==
  "],
 CellLabel->
  "Out[123]=",ExpressionUUID->"55da3ea4-2355-4c3c-8be8-27286bc6a740"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L3c", "=", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{
    RowBox[{"Sort", "[", 
     RowBox[{"Join", "[", 
      RowBox[{"tab3", ",", "tab6"}], "]"}], "]"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", "Red", "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", 
       RowBox[{"FontSize", "\[Rule]", "14"}], ",", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}]}], "]"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(\[Phi]\), \(s\)]\)\>\"", ",", 
       "\"\<Flux\>\""}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.819544762205484*^9, 3.819544778211276*^9}, {
   3.81970816087256*^9, 3.8197081625765905`*^9}, 3.819710939634386*^9, {
   3.819713625827392*^9, 3.8197136286048017`*^9}, {3.819713855943449*^9, 
   3.819713856639626*^9}, {3.822644261384385*^9, 3.8226442782679014`*^9}, {
   3.8226454073730683`*^9, 3.8226454082194705`*^9}, {3.823337592253169*^9, 
   3.8233375972353153`*^9}, {3.8233381391671953`*^9, 3.823338154465478*^9}, 
   3.8233382753156834`*^9, {3.823340213374752*^9, 3.8233402254359837`*^9}, {
   3.829552191267089*^9, 3.8295521942101097`*^9}, 3.8298563379177895`*^9, {
   3.8388696433664255`*^9, 3.838869648620524*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"d64122af-5ce6-49c3-8392-fcefd3ae944d"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[1, 0, 0], PointSize[
      NCache[
       Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
     LineBox[CompressedData["
1:eJyFlXs0lGkcx13H+05j3MZtY6xlY1eWcSksnl/KdjuKSVSonTRKCZuKVmHk
kqQmIpfSRet0pCaV2RBKVpMuJozrspMjqVSMRu6z7Zm3v+aPfc95znM+57n9
nnOe7+c13x7FZKsoKSnt/NL+679+U7J15eQqHeh4Fz/+5nk14vNfG9cqUQlu
Rv4dKu65F3AQj547aLewHQkXMz/nG5KI8R506nibv7WHKoTF2LowH4iRJb1j
ovO9EjF/EDX6zQXam86joEhKJeXAaxQSemjvdtoMkq9/i4IT1bYbXZxEvuHv
GI+sP6AdhXmb4ksnkHy/UTRoXJd6Uk+KLBzYnRApQX3Rc86aXeNIvv8ndIZl
f+jMsAQV89r16QIpehjYnqnpISHO+4zYIvYsUziGjGxX+M+YT6Fzpu8itS+O
EedPo2vcjLbB8jGUU3Y7uyt+FvkJovDe6TGinnn0G1mWzsqWIKq1xYtKkQzV
7dvYqJU8TtSnBE1u0eK2l59QI/Nx+uOzysBvNemF7gmiXhXo9DOyenhtCiXr
KFvdXaEKa7ErTg3COaJ+NZje4I1jNBVAQpem0jE12PEm1+yuhwbI76MOvQXn
LG3dtWH2ZDQ7t5gE59mH8pybjEF+Pw04JsR21Sb/AMK7uS0Z9zQgYKQlE2cx
gLy1J3iVWAOuV8uemNU7gbeq2VuSGgakI6Jdgy6ukHg1NPYvKwzIbuedi5gI
qn2uqqWsxaB7VGqnN7pcgT9JRk57RWFA+f7WiyL6GgU+7X2qy5yDgavyg4F+
WAc/5TPMlHMwKCHTfUyv+Snw07dtbPEVDGj3y6rZQn8I9zhYXs/HwKGd1Sqq
2qTAJK7ReLEAgw3ZbgE2hSFQMlDtmtCDwSNBa7FLB0uBlzmHJIWMYFCMh3mQ
8tnQny5rcp/HoEyqUTNtt1uB43suaZpo4xBU+N5hsiIK5O8FhwT76eqlWjH/
y5WJQ4U9jjg0ipRTfcoPwobWYy+rvHHwEz6jnOb+rsCjljbWBYE4BDoeZd05
kQBZsc8i48Jx4FX2p9k6cRT4x+aoysB4HE5s7DQbliaDwER3dkkWDiXsmgP1
+1MUmB11x8vgS26pSyJFlMupoNIQkCG9icMVvRipSVyaAl+gTbW0N+CwgjoR
RJtKA4+dRQZ32nFIO2kZd39xugLHUsQl+yZxWP0tfVdDd5oCV1RYMhgmZEh9
2MBf3p8KIwHhdR8RGYrmpobUM1Ng0ez1tTdCyVBt0cOtMTwKrEuSroh0MsTc
2GJDLuUQfiFD597bnAWUBHB6Yric9ccCYHSoC4a5MSDPKwX8RLaT25IiQJKx
fmA9UxPC2As/N90MA3l+qbCUKu1ScwsF3qp0jqeMCvr0pJqV87+CPM9acGLi
sBfetxX4R7dxDQK0gbwm55ZubDDhM20QbPY/wonYAvqhM/9kLdaBZ4UrqdtS
NoE87zqw90jBL9TiANjvddZOXVUXbtVy/nYo8wd5/nVhSF+P93MpE1rNHRMP
d+vCzKun917l+4LcB3rgWtBp5mLqAwzllufjPD04zvfd02yzmvAnDfLqeKq8
OG/ginfT96TRoKguO37OyIvwBQ2G9mOa0Y6e8KGeFDkQrA83nSK+SZS5EP7Q
BwvtRd7u2U7gc+Fy7WZHA8jZyrB63WdP+MQAzuBPMh+ct4HyBE/NF7gh9P3Z
q6pVvIjwiyGkfKgwDeJ+R/jEELJ8m4ev5tEJPxgB96OuZ5W/MZFXIzjbYdmy
zESfyIcxfP2//AuDU+GZ
      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"Flux\"", TraditionalForm], None}, {
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(s\\)]\\)\"", TraditionalForm], 
     None}},
  FrameStyle->Directive[
    GrayLevel[0], FontSize -> 14, FontFamily -> "Helvetica"],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 6.283185307179586}, {0, 741.5939791542048}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.819544778820153*^9, 3.8196059636349363`*^9, 3.819607498388903*^9, 
   3.8196076099038887`*^9, 3.8196081689363775`*^9, 3.819609080579303*^9, 
   3.8196091882774286`*^9, 3.8196094807384663`*^9, 3.819609796065219*^9, 
   3.819609887338935*^9, 3.8196099399811263`*^9, 3.8196100040525*^9, 
   3.8196100917302413`*^9, 3.8196101573052816`*^9, 3.8196115413741865`*^9, 
   3.8196119864409003`*^9, 3.8196121078322988`*^9, 3.819612989365201*^9, 
   3.8196130910753527`*^9, 3.819613304181729*^9, 3.819613502662985*^9, 
   3.819614079419309*^9, 3.8196141761579237`*^9, 3.8196162597856503`*^9, 
   3.8196163537633867`*^9, 3.8196164169249287`*^9, 3.819702755699457*^9, 
   3.819702997933592*^9, 3.819703125008975*^9, 3.819703197983878*^9, 
   3.8197034231035213`*^9, 3.819703528687298*^9, 3.819703642454994*^9, 
   3.8197040983608856`*^9, 3.8197042402700524`*^9, 3.8197046147639647`*^9, 
   3.819705272732912*^9, 3.819705377426645*^9, 3.819705582806972*^9, 
   3.8197056923390903`*^9, 3.8197057580539207`*^9, 3.8197058396971273`*^9, 
   3.819705917929139*^9, 3.819706026749775*^9, 3.8197061298312235`*^9, 
   3.819706447073805*^9, 3.8197068954855843`*^9, 3.819707395385677*^9, 
   3.8197074844054003`*^9, 3.8197075494750695`*^9, 3.8197076717967014`*^9, 
   3.819707763944731*^9, 3.8197078947011385`*^9, 3.819707971054251*^9, 
   3.819708035267542*^9, {3.819708148197547*^9, 3.8197081636522064`*^9}, 
   3.8197082287375546`*^9, 3.819709631874118*^9, 3.8197098040630045`*^9, 
   3.8197108863771462`*^9, 3.8197109400524044`*^9, 3.819711233282153*^9, 
   3.8197124843041925`*^9, 3.8197131939600873`*^9, 3.8197136291562696`*^9, 
   3.8197138688309216`*^9, 3.8197139612624683`*^9, 3.8197140168244996`*^9, 
   3.8197140821806974`*^9, 3.8205743139542675`*^9, 3.8205744319160953`*^9, 
   3.8205806533149195`*^9, 3.8205807306489477`*^9, 3.820580829484488*^9, 
   3.8205808959732313`*^9, 3.8205809782953167`*^9, 3.8205813751583986`*^9, 
   3.8205814334548335`*^9, 3.8205814745903397`*^9, 3.8205815113339205`*^9, 
   3.820736053087703*^9, 3.820736793118327*^9, 3.8207368996699915`*^9, 
   3.820736985364519*^9, 3.8207370728608875`*^9, 3.820737193718482*^9, 
   3.820737251463188*^9, 3.8207374885088787`*^9, 3.8207379684148703`*^9, 
   3.820738046294118*^9, {3.8207381568069534`*^9, 3.8207381819159584`*^9}, 
   3.820738321889607*^9, 3.8207386440909595`*^9, 3.8207388140386753`*^9, 
   3.8207390384996223`*^9, 3.820740287814001*^9, 3.8207404451228986`*^9, 
   3.820740589815975*^9, 3.820743523177349*^9, 3.8207480966059*^9, 
   3.8207481663897753`*^9, 3.820748361654814*^9, 3.8207491065806274`*^9, 
   3.8207523908664007`*^9, 3.8207527391717725`*^9, 3.820752781295074*^9, 
   3.8207529685597334`*^9, 3.820753215093835*^9, 3.820753272923216*^9, 
   3.8207533977712293`*^9, 3.8207535223495617`*^9, 3.82118258825968*^9, 
   3.8212734513596616`*^9, 3.8212739514577208`*^9, 3.8213332221859236`*^9, 
   3.82133325456635*^9, 3.8213339166777153`*^9, 3.8213361828349223`*^9, 
   3.821439658840333*^9, 3.821440927668442*^9, 3.8214412492531347`*^9, 
   3.8220375021127195`*^9, 3.8220379699849367`*^9, 3.8220402917792997`*^9, 
   3.8220479821039743`*^9, 3.822048292471217*^9, 3.822048606883033*^9, 
   3.82204865877043*^9, 3.8220488619671574`*^9, 3.8220490806078396`*^9, 
   3.822049648153546*^9, 3.8220501644681883`*^9, 3.822050467270805*^9, 
   3.822050860226867*^9, 3.8220515597720356`*^9, 3.822051952619766*^9, 
   3.8220528054235106`*^9, 3.8226443163105974`*^9, 3.8226444571650777`*^9, 
   3.8226445239088397`*^9, 3.8226445775516663`*^9, 3.8226453457202306`*^9, 
   3.8226454092504697`*^9, 3.82265374168587*^9, 3.822653855421221*^9, 
   3.8226539276607285`*^9, 3.822656295918683*^9, 3.822656697242334*^9, 
   3.8227242860846415`*^9, 3.82272439218289*^9, 3.8232575839302363`*^9, 
   3.823257708040268*^9, 3.8232578532862053`*^9, 3.8232580370495076`*^9, 
   3.8232580799510803`*^9, 3.8232581130284967`*^9, 3.823335215085334*^9, 
   3.8233354641987095`*^9, 3.823335629913927*^9, 3.8233360457963023`*^9, 
   3.823336528375142*^9, 3.8233366846234283`*^9, 3.8233370076640244`*^9, 
   3.8233371391421194`*^9, 3.823337399537949*^9, 3.82333776837467*^9, 
   3.823338093605585*^9, {3.8233381410709963`*^9, 3.823338162121559*^9}, 
   3.8233382770602474`*^9, 3.823338979157361*^9, 3.8233402146892014`*^9, 
   3.8233406414058695`*^9, 3.823342996438171*^9, 3.829451917033697*^9, 
   3.8294582811184545`*^9, 3.829533265838128*^9, 3.8295347226827726`*^9, 
   3.8295362775766993`*^9, 3.829537962413628*^9, 3.8295433127582836`*^9, 
   3.8295459564888663`*^9, 3.8295517784844675`*^9, 3.829551960051139*^9, 
   3.8295521964629164`*^9, 3.829554436887063*^9, 3.8296411602755275`*^9, 
   3.82970810797799*^9, 3.829709781429881*^9, 3.8297131837136917`*^9, 
   3.8297163658373356`*^9, 3.8298560079657893`*^9, 3.829856338787486*^9, 
   3.829857422042473*^9, 3.83879972281112*^9, 3.8388024945789104`*^9, 
   3.838869364754342*^9, 3.8388696508898373`*^9, 3.8388723288873854`*^9, 
   3.838873986267027*^9, 3.8388751022526484`*^9, 3.838876222271254*^9, 
   3.838880875143879*^9, 3.8409498280146604`*^9, 3.8477747133474307`*^9, 
   3.847778172476465*^9, 3.8477828952971635`*^9, 3.8477998420238976`*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"830a0cb9-be88-421b-b9ed-c142c6bee516"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LP3", "=", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{
    RowBox[{"Sort", "[", 
     RowBox[{"Join", "[", 
      RowBox[{"tab3a", ",", 
       RowBox[{"Re", "[", "tab6a", "]"}]}], "]"}], "]"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", "Red", "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", 
       RowBox[{"FontSize", "\[Rule]", "14"}], ",", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}]}], "]"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<Time\>\"", ",", "\"\<Flux\>\""}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8197124609698935`*^9, 3.8197124619224634`*^9}, {
   3.819713645373314*^9, 3.819713651603058*^9}, {3.820753330186329*^9, 
   3.8207533319521294`*^9}, {3.8226442560082383`*^9, 3.822644290460918*^9}, {
   3.822653892785222*^9, 3.8226539011229315`*^9}, {3.8233376242299204`*^9, 
   3.823337633225054*^9}, {3.8233381757248106`*^9, 3.8233381920580964`*^9}, 
   3.8233382549147463`*^9, {3.829552199836893*^9, 3.829552201824786*^9}, {
   3.829856138738142*^9, 3.829856145462902*^9}, 3.829856342509618*^9, {
   3.838801164494219*^9, 3.8388012356857834`*^9}, {3.8388012957346363`*^9, 
   3.838801365797456*^9}, 3.8388014310067673`*^9, 3.8388715554960513`*^9, {
   3.8388716946145*^9, 3.838871703005931*^9}, 3.8388717407101617`*^9, {
   3.838872578550872*^9, 3.838872579383199*^9}, {3.8388767291657515`*^9, 
   3.8388767342047873`*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"0cc7e501-17ef-4efc-964e-b615f4fd0387"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[1, 0, 0], PointSize[
      NCache[
       Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[1.6], 
     LineBox[CompressedData["
1:eJyF1X1UjFkcB/CLVJNMqUHRG4VsOUpFMnm+Iq00zzNvlbz3MrFEpaxam55S
QpZRRK/ssuUoSltDRUhLS9asVNJy4pCQWAwV1T77h7/mj73n3HPP55/7u/d3
f79zJ4VEShXDCSHruPnf+nX0DdElBlVjQDrmON+s7KVUqufmlwgfhM1bmDiX
B3nLcOHhYzyQ+491zUSmUDtKPx0drwvinhw5xXMCDuxtktt7jgDpLdmTVmkD
O6uWj62vCUhDkw422KFeMhDoZDlIkYaUM4Hz7LEqNH5TiOAzRRyDHrhOc8TK
RJ0Qs+O9FLnSY683zglhOVnLthd+pEj3gT97bWfhqXlt6n5TDUUCcgbDhK54
GDXgNvr+e4rYSD65rJ6NQ8FO8Ye63lEko0+5aLc7rgXeSx/tyZmeHB5V5QFF
s+KLVP0PRZ4cG698K0Se5avNxsc5GzqXJzpSKFbuaXpawlkmtR+jAiQNkbz2
fs4vqHyX1gWINhhKC87g9hu8M25qnxdqt/jXGyVz8V/+8SZq4iJc94jqaHr8
gSKheamFnt5Q3bVoRxt3/pYUXtiaxWiVmE27VtxHkZCTr8WsD5bqn3StUw9Q
JLGi3uL4t+iXefP0BcNBMC8hvnYJwl4ctr7gqQcSG+02ut0X7dl5djOExiAf
Sm18NUuRr4jPcrtuDvKizKZjlAi71frrLyVPB5l55GzgOhECuu+k84KdQV5u
8y86JMKZ6qFb1pddQXoaVEeuiqCb0Lz+qftckLx0qVGPCAYe+W65UgrEy3Xj
K3MabW81M03fLtR2eMbV/kU0DKeU/5Vr5attt1sHJy2nMXfY1SePQINkCgP6
N9M4YWAlsiyWaHssI4jfSUNw5XS1Qi0H2TLGX3mExqx7wXebq5ZpO8Er1LmY
hizDI8AhZxXIVt96v1oaNxruFri3BGt78xC/SU2jgBfuqXtUAUJPN1I9oXFa
o1fTP3ODtv1MnF++p7Ei5/Ws3nORIGYH76zTYbDDqb96jlHM/3tCx3xHAYP6
5mGpopLvQbrrv/GwZSBR3zY8qPxB2w/Wu2c7Mwh02RlcsW8HSGnSZznFoLTy
0a4ZrknaTvM5td2PwT7/VusuTTKI79MiiyAGJxQ1Wy/Hpmi75k2sj4IBf/bm
ZsNfUkF4xfUG0QxOmsZoLOJ2aTtejx/7I4NF/I8rBH2c4/KWHkhjsGu/XdwV
xzRtv2sz1slnsMTGan1d2y5tdzWalpxjkHqtTrXwERf//q+ZF35nkDvQ1zky
nTvflrcivzYG1bYPlDXjd4LIiuvYbgYxZ5c7GBQmgbUbrNTnidG66bekUYZc
fpLU+r6UGM4tIxu6lFy+zXU6z8eIIWme0buGjQBprVnZXyhGuGLip+tl4WDp
pbJlbWLM4Wvu63iEcu+VVT1oIMFYK7bGZ3AtyPSgXIFQgn0ff/TiPVwN9sYc
x7oICQx8M8tNtq0ECZ1U4ZIvQUOQPCEpYjmI97acnNsS3M7x4a9JWQbWJLls
xqAEmxKyF/MLAsBaPWqwnylF+aWkv2ed5urZWBDbuFaKzrGmpfMKpWDzvTpW
Zkrx+VnjxWdHxWCNVYsn3ZBibnartbulCGzV/JMhX6TYqxJvvOmwhOv/IvUG
FxmyaktHlMZ5g832U+yMkCG3NmP7gJkXd1+Lkg9FMnTG6o+OcpkPEpZ2WKdT
hjLXiAmJQ+5gz31XpZkqh63xVG9hBtf/X34O190oR+Zq52nPHzqBVKyujyyX
4xDvVvrVfAeQ8kY9xYAcD8+3jzAqmAqWH3LFxM8fKT3nLFcoJ4PtOC0sKPDH
T+KbXaeyrEB2OPKmaPyhfGMyv0puDlZStPciE4AjLXZ3FliM5eqxsiL6bAC+
/i//At2jsSA=
      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"Flux\"", TraditionalForm], None}, {
     FormBox["\"Time\"", TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0], FontSize -> 14, FontFamily -> "Helvetica"],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 90.72569005683908}, {0, 741.5939791542048}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.819712484351057*^9, 3.8197131940069523`*^9, {3.8197136478238325`*^9, 
   3.8197136521806335`*^9}, {3.819713868862167*^9, 3.819713877038621*^9}, 
   3.819713961309332*^9, 3.819714016886983*^9, 3.8197140822119813`*^9, 
   3.820574313994357*^9, 3.8205744319582605`*^9, 3.8205806534119225`*^9, 
   3.820580730751257*^9, 3.820580829593812*^9, 3.820580896080312*^9, 
   3.820580978403696*^9, 3.820581375265977*^9, 3.8205814335515823`*^9, 
   3.8205814747039785`*^9, 3.8205815114708815`*^9, 3.820736053200842*^9, 
   3.8207367931613817`*^9, 3.820736899797956*^9, 3.8207369854798527`*^9, 
   3.8207370729814606`*^9, 3.8207371938321824`*^9, 3.820737251538715*^9, 
   3.820737488550044*^9, 3.8207379684507985`*^9, 3.820738046332617*^9, {
   3.8207381568442793`*^9, 3.8207381819564133`*^9}, 3.820738321930496*^9, 
   3.8207386441339664`*^9, 3.8207388140815496`*^9, 3.8207390385419617`*^9, 
   3.8207402878596196`*^9, 3.8207404451707563`*^9, 3.820740589864354*^9, 
   3.82074809665882*^9, 3.8207481664552183`*^9, 3.8207483616973743`*^9, 
   3.8207491066258974`*^9, 3.8207523909116697`*^9, 3.8207527392170725`*^9, 
   3.820752781345978*^9, 3.8207529685996675`*^9, 3.8207532151367207`*^9, 
   3.820753272970278*^9, 3.8207533978161063`*^9, 3.8207535223949385`*^9, 
   3.821182588300606*^9, 3.8212734514015036`*^9, 3.8212739515025253`*^9, 
   3.8213332222292833`*^9, 3.8213332546081114`*^9, 3.8213339167182293`*^9, 
   3.8213361828731775`*^9, 3.821439658887211*^9, 3.8214409277059975`*^9, 
   3.8214412492871504`*^9, 3.822037502175236*^9, 3.822037970047423*^9, 
   3.8220402918270216`*^9, 3.822047982153098*^9, 3.8220482925221505`*^9, 
   3.822048606931865*^9, 3.8220486588186016`*^9, 3.822048862019554*^9, 
   3.822049080642839*^9, 3.822049648194002*^9, 3.8220501645078487`*^9, 
   3.822050467307497*^9, 3.8220508602917485`*^9, 3.822051559811866*^9, 
   3.8220519526926064`*^9, 3.822052805458634*^9, 3.822644316388706*^9, 
   3.8226444572275114`*^9, 3.822644523955703*^9, 3.8226445776141553`*^9, 
   3.822645345783228*^9, 3.822653741732747*^9, 3.8226538554680834`*^9, {
   3.822653895853757*^9, 3.822653927748973*^9}, 3.8226562959655457`*^9, 
   3.8226566973048196`*^9, 3.8227242861305304`*^9, 3.822724392224033*^9, 
   3.823257584009259*^9, 3.8232577080792027`*^9, 3.823257853327097*^9, 
   3.823258037091725*^9, 3.8232580799922676`*^9, 3.823258113091707*^9, 
   3.8233352152173567`*^9, 3.8233354642407618`*^9, 3.8233356299786596`*^9, 
   3.823336045859273*^9, 3.8233365284429626`*^9, 3.823336684664035*^9, 
   3.823337007707908*^9, 3.8233371391832304`*^9, 3.823337399581809*^9, 
   3.823337768438511*^9, 3.8233380936447716`*^9, {3.823338171154061*^9, 
   3.823338192715087*^9}, 3.8233382568544226`*^9, 3.823338979202959*^9, 
   3.8233406414609165`*^9, 3.8233429964794683`*^9, 3.8294519170836844`*^9, 
   3.8294582811761*^9, 3.829533265887782*^9, 3.829534722729206*^9, 
   3.829536277623416*^9, 3.8295379625031805`*^9, 3.8295433128132057`*^9, 
   3.8295459565812025`*^9, 3.8295517785492525`*^9, 3.829551956303204*^9, 
   3.8295522040073767`*^9, 3.8295544369493437`*^9, 3.8296411603528194`*^9, 
   3.8297081080404787`*^9, 3.8297097814858427`*^9, 3.8297131837982664`*^9, 
   3.8297163659377193`*^9, 3.829856008034769*^9, 3.829856146132413*^9, 
   3.8298563430860996`*^9, 3.8298574221427746`*^9, 3.8387997228856697`*^9, {
   3.8388011816993732`*^9, 3.8388012059340997`*^9}, 3.838801236478983*^9, 
   3.8388012983164616`*^9, {3.8388013470815363`*^9, 3.8388013670109*^9}, 
   3.838801431585569*^9, 3.8388024946416864`*^9, 3.838869364797987*^9, 
   3.8388715591641445`*^9, 3.8388717114173365`*^9, 3.8388717432339306`*^9, 
   3.83887232895907*^9, 3.8388725800689173`*^9, 3.8388739863111167`*^9, 
   3.838875102345422*^9, 3.8388762223697166`*^9, 3.8388767353302174`*^9, 
   3.838880875217845*^9, 3.8409498280584965`*^9, 3.8477747133909454`*^9, 
   3.8477781725209417`*^9, 3.847782895377409*^9, 3.8477998420657864`*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"819cc2cb-8323-4042-8511-538e3f8b8d10"]
}, Open  ]],

Cell[TextData[StyleBox["This work was supported by the Student Grant \
Foundation of the Silesian University in Opava, Grant No. SGF/3/2020, which \
was realized within the EU OPSRE project entitled \
\[OpenCurlyDoubleQuote]Improving the quality of the internal grant scheme of \
the Silesian University in Opava\[CloseCurlyDoubleQuote], reg. number: \
CZ.02.2.69/0.0/0.0/19_073/0016951.", "Affiliation"]], "Text",
 CellChangeTimes->{{3.8478582875902653`*^9, 
  3.8478585675929937`*^9}},ExpressionUUID->"0c52899c-4aa2-4861-8e32-\
c90fc11cfdff"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{958, 991},
WindowMargins->{{0, Automatic}, {Automatic, 2}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 856, 14, 127, "Affiliation",ExpressionUUID->"14498bf5-2e5b-469c-9d1f-0e7c987e5770"],
Cell[CellGroupData[{
Cell[1439, 38, 334, 6, 45, "Subsubsection",ExpressionUUID->"ec37a5b5-6acd-45c6-87ee-e5c6d2e81190"],
Cell[1776, 46, 400, 10, 30, "Input",ExpressionUUID->"dac537f1-2498-41bc-b287-8c984b4d0395"],
Cell[2179, 58, 711, 18, 30, "Input",ExpressionUUID->"02de3158-554f-4e89-be3f-b9b21563802b"],
Cell[2893, 78, 550, 16, 30, "Input",ExpressionUUID->"18468ee2-1365-4a7a-a5ba-3f502f7ed326"],
Cell[3446, 96, 631, 18, 30, "Input",ExpressionUUID->"813add30-1ddc-4229-b97a-076ce3a00e72"],
Cell[4080, 116, 770, 22, 52, "Input",ExpressionUUID->"ddf8cf7d-69a2-4f0e-90ba-561a90abe3a7"],
Cell[4853, 140, 661, 19, 52, "Input",ExpressionUUID->"564b44e0-11b2-4db7-b7a9-d3e3754a7340"],
Cell[5517, 161, 331, 10, 6, "Text",ExpressionUUID->"35298b42-27fd-4a12-bad0-412d15d42363"],
Cell[5851, 173, 292, 6, 30, "Input",ExpressionUUID->"1ea07ee6-101e-4b4e-9f73-fca83d800cd5"],
Cell[6146, 181, 554, 10, 52, "Input",ExpressionUUID->"4bfac52e-feb0-47d1-9ae8-4a764a6a07bd"],
Cell[CellGroupData[{
Cell[6725, 195, 615, 16, 30, "Input",ExpressionUUID->"a7aeff84-9788-4d80-981b-7d6079b19a7d"],
Cell[7343, 213, 238, 3, 34, "Output",ExpressionUUID->"2086fa72-ac8d-48c3-8a01-11b68f0b8735"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7618, 221, 724, 17, 30, "Input",ExpressionUUID->"938bebd9-0d48-4f94-8c0b-a8962ab3fbc1"],
Cell[8345, 240, 830, 12, 34, "Output",ExpressionUUID->"3a363896-41c1-4320-a93a-695b58103f6f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9224, 258, 180, 3, 45, "Subsubsection",ExpressionUUID->"68ea6c23-fcbc-4e5a-8e66-b2d3566b2cd5"],
Cell[9407, 263, 811, 13, 52, "Input",ExpressionUUID->"5d49e0f4-0a06-41d4-b761-f5ef68700396"],
Cell[10221, 278, 408, 9, 30, "Input",ExpressionUUID->"788684c6-6962-47e7-b7c9-8e40421e625b"],
Cell[10632, 289, 1070, 25, 52, "Input",ExpressionUUID->"65872ef2-fbd3-4af7-aecf-5681a8fb0396"],
Cell[11705, 316, 971, 21, 30, "Input",ExpressionUUID->"e0b20252-ba1e-4d42-8be0-4af2a28cefe9"],
Cell[12679, 339, 1510, 39, 73, "Input",ExpressionUUID->"ead7d815-5bc4-4dd3-890e-1aaab2e2436e"],
Cell[14192, 380, 866, 21, 30, "Input",ExpressionUUID->"c1176975-5559-4f9e-902b-bf5145effb82"],
Cell[15061, 403, 331, 10, 6, "Text",ExpressionUUID->"f24736c6-bd58-4af4-a21b-776ef2738b09"],
Cell[15395, 415, 1033, 25, 73, "Input",ExpressionUUID->"823929cf-1037-46b9-8b02-b754586b85c2"],
Cell[16431, 442, 1057, 23, 52, "Input",ExpressionUUID->"227ca80d-2ee6-4937-b4a9-dd0b6a0f12e8"],
Cell[17491, 467, 1709, 34, 94, "Input",ExpressionUUID->"1eef916d-70c7-4843-961d-09e3b8b55a70"],
Cell[19203, 503, 2379, 51, 67, "Input",ExpressionUUID->"797921cc-95b8-4f14-99ca-b55cf44e39b5"],
Cell[21585, 556, 331, 10, 6, "Text",ExpressionUUID->"8fdd1630-706c-4c8d-a684-a19ef5e0bc65"],
Cell[21919, 568, 347, 7, 28, "Input",ExpressionUUID->"fc8c603a-ea33-4cca-9fd9-aade9269efa9"],
Cell[22269, 577, 2595, 47, 67, "Input",ExpressionUUID->"bf919f81-0a1e-40ac-a821-e420965ed50b"],
Cell[24867, 626, 1484, 29, 48, "Input",ExpressionUUID->"09fb293c-31f4-4fe2-a147-4c21f480c133"],
Cell[26354, 657, 1318, 27, 67, "Input",ExpressionUUID->"779fac34-8cb4-4a3e-bcb4-074323df5e0d"],
Cell[27675, 686, 1138, 27, 48, "Input",ExpressionUUID->"15822635-7c34-4ec7-9dc5-8ee643d78930"],
Cell[28816, 715, 2121, 49, 105, "Input",ExpressionUUID->"861eaafc-00b6-4116-a574-280c6a0e7a96"],
Cell[30940, 766, 668, 13, 28, "Input",ExpressionUUID->"914d69a0-099b-45a1-8f0b-8052533092fb"],
Cell[31611, 781, 331, 10, 6, "Text",ExpressionUUID->"26556c4b-3e1c-41c3-b9dc-e6f22283f585"],
Cell[31945, 793, 356, 7, 28, "Input",ExpressionUUID->"5af1eb44-5622-4c7c-8cda-0f9a1f9383e0"],
Cell[32304, 802, 2810, 57, 48, "Input",ExpressionUUID->"9fde598e-763e-48d8-93e6-1709b5200e93"],
Cell[35117, 861, 988, 20, 28, "Input",ExpressionUUID->"1031d513-2f6c-4dde-b3e9-efe62ecf7af1"],
Cell[36108, 883, 951, 19, 28, "Input",ExpressionUUID->"0914adbc-4a80-4d53-9c78-5ef6054af15b"],
Cell[37062, 904, 839, 19, 28, "Input",ExpressionUUID->"d2642f64-0f27-44aa-b5b9-bc560ad931db"],
Cell[37904, 925, 992, 22, 67, "Input",ExpressionUUID->"a5f0aa6c-a535-4e43-97c5-0292fd7b2fe5"],
Cell[38899, 949, 665, 15, 28, "Input",ExpressionUUID->"77f90501-fc7d-4da1-8ca4-85b3bfb6a099"],
Cell[39567, 966, 2119, 47, 48, "Input",ExpressionUUID->"0d59f813-a16a-487f-8873-609e6c310d66"],
Cell[41689, 1015, 5241, 116, 143, "Input",ExpressionUUID->"86ea44c5-d1db-4385-bf1c-76be97cd2c7e"],
Cell[46933, 1133, 662, 13, 28, "Input",ExpressionUUID->"58f9de58-9f33-4ebe-a65e-427b1ba0fe8d"],
Cell[47598, 1148, 331, 10, 6, "Text",ExpressionUUID->"2028c82b-d18d-47b0-bfcc-4727d3ae9ecf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47966, 1163, 201, 3, 44, "Subsubsection",ExpressionUUID->"7f23733a-923e-4b27-9dcf-2c86990e5c85"],
Cell[48170, 1168, 437, 8, 28, "Input",ExpressionUUID->"0598ece4-3566-495e-a436-1df68c4da947"],
Cell[CellGroupData[{
Cell[48632, 1180, 947, 22, 28, "Input",ExpressionUUID->"aa06f5d5-5135-42e3-89dd-d3c904aed677"],
Cell[49582, 1204, 3011, 47, 36, "Output",ExpressionUUID->"7b1f46f8-220d-4899-88f3-2365f9803903"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52630, 1256, 489, 12, 28, "Input",ExpressionUUID->"dfa13d0f-38f1-47f6-b70b-dcc9a939f777"],
Cell[53122, 1270, 2321, 36, 32, "Output",ExpressionUUID->"94e587c8-0dab-4acc-9477-aeb0ab791a0e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55480, 1311, 485, 12, 32, "Input",ExpressionUUID->"08c7caea-fa64-4ce8-888a-aa3596b8d125"],
Cell[55968, 1325, 2598, 39, 54, "Output",ExpressionUUID->"0ff814c1-5f05-4b93-adca-25172c006b8e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58603, 1369, 513, 9, 28, "Input",ExpressionUUID->"dbe13694-240c-4739-9066-8ecee6ce7a7f"],
Cell[59119, 1380, 4356, 89, 59, "Output",ExpressionUUID->"3ad09e85-2f77-49ea-88c0-34b0b953efa0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63512, 1474, 730, 17, 32, "Input",ExpressionUUID->"bf1d7b98-415a-4ed2-b5bc-929d5a721358"],
Cell[64245, 1493, 3317, 59, 32, "Output",ExpressionUUID->"26aca6ef-2728-4120-8e10-f8a14cc56535"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67599, 1557, 1041, 29, 28, "Input",ExpressionUUID->"35ba8a58-7666-46f7-845d-8a75f30dfb54"],
Cell[68643, 1588, 3131, 57, 32, "Output",ExpressionUUID->"9decf99f-9da5-4f92-abbd-d4f2c0398e8d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71811, 1650, 1015, 28, 28, "Input",ExpressionUUID->"ce195a5e-8220-4e9e-86e4-20141a5e6662"],
Cell[72829, 1680, 3281, 60, 53, "Output",ExpressionUUID->"51c49383-ebe6-4aae-8a92-5d271d357bc6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76147, 1745, 1023, 28, 28, "Input",ExpressionUUID->"3996a665-6f8e-481f-a920-8bbeb16ba184"],
Cell[77173, 1775, 2922, 53, 53, "Output",ExpressionUUID->"27ac6d12-ce82-4d01-a28c-0a77ff53c565"]
}, Open  ]],
Cell[80110, 1831, 331, 10, 6, "Text",ExpressionUUID->"2334794c-ecc7-4088-8bd3-0597e185ee37"],
Cell[80444, 1843, 343, 8, 28, "Input",ExpressionUUID->"f7f5b1d3-f422-4222-9f7d-b7f980b5c31b"],
Cell[CellGroupData[{
Cell[80812, 1855, 677, 16, 28, "Input",ExpressionUUID->"9722efcb-17b6-48d7-ae87-13851833f18a"],
Cell[81492, 1873, 2607, 40, 53, "Output",ExpressionUUID->"ef9a6d21-765c-41b5-b397-8b544b3231ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84136, 1918, 629, 15, 28, "Input",ExpressionUUID->"ea47b5d4-da20-4276-acc0-af4080ca6f20"],
Cell[84768, 1935, 2868, 48, 56, "Output",ExpressionUUID->"779ea79f-c746-4fea-b1aa-e0441a4ad52a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87673, 1988, 343, 7, 28, "Input",ExpressionUUID->"58d04229-66dd-4a06-8e42-592e453079bc"],
Cell[88019, 1997, 2926, 48, 53, "Output",ExpressionUUID->"f0d3c84c-13db-4852-9cef-c35b0bdbf844"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90982, 2050, 586, 14, 28, "Input",ExpressionUUID->"2ea4688f-221f-478d-a6b0-61fee2de6cf2"],
Cell[91571, 2066, 2832, 46, 56, "Output",ExpressionUUID->"e68bd559-4404-40cf-b886-82d362b5b369"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94440, 2117, 351, 8, 28, "Input",ExpressionUUID->"08662ee9-d486-4890-b991-405dcfa84809"],
Cell[94794, 2127, 2916, 49, 56, "Output",ExpressionUUID->"cda9b8d5-f3e1-4bc9-a4df-317a3db78ee3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97747, 2181, 588, 14, 28, "Input",ExpressionUUID->"19cfb46c-6d50-4f87-85b5-a593e92ea396"],
Cell[98338, 2197, 2909, 49, 56, "Output",ExpressionUUID->"e67943ba-8298-41e7-8e18-572def2bf659"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101284, 2251, 761, 18, 28, "Input",ExpressionUUID->"f45df3cd-d777-4256-b860-8ed10a5b00fc"],
Cell[102048, 2271, 3021, 52, 56, "Output",ExpressionUUID->"d2124e04-0a8c-4d05-ad2b-76b1ffc0ad63"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105106, 2328, 511, 10, 28, "Input",ExpressionUUID->"81970bb8-39b9-49d6-851e-503b73e77bce"],
Cell[105620, 2340, 2767, 47, 53, "Output",ExpressionUUID->"7128e59f-e7df-45f8-910e-a3b0f2267f61"]
}, Open  ]],
Cell[108402, 2390, 363, 9, 28, "Input",ExpressionUUID->"3fa4ef55-419b-4e34-8ddc-dedc40f48097"],
Cell[CellGroupData[{
Cell[108790, 2403, 476, 13, 28, "Input",ExpressionUUID->"a867f69a-e1d1-4fb5-90f8-8a9a98109c81"],
Cell[109269, 2418, 2547, 40, 53, "Output",ExpressionUUID->"39a4916e-6af3-4f71-86a7-63133fd98b52"]
}, Open  ]],
Cell[111831, 2461, 391, 9, 28, "Input",ExpressionUUID->"567dbf66-9e91-4503-a7a8-30130c765560"],
Cell[CellGroupData[{
Cell[112247, 2474, 1164, 19, 28, "Input",ExpressionUUID->"578cc9a6-73a6-4ebc-a762-c4c85f6de009"],
Cell[113414, 2495, 2570, 48, 65, "Output",ExpressionUUID->"3364fe2d-6c1b-491c-8595-492ba32a751b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116021, 2548, 989, 16, 28, "Input",ExpressionUUID->"60517e9f-9b41-4c96-8304-67009c5f2b1a"],
Cell[117013, 2566, 3992, 98, 65, "Output",ExpressionUUID->"34890537-1098-46eb-8b22-42d2ccc530c0"]
}, Open  ]],
Cell[121020, 2667, 308, 7, 28, "Input",ExpressionUUID->"28503b37-1a93-4d23-bb8f-49d9341b707d"],
Cell[CellGroupData[{
Cell[121353, 2678, 1755, 32, 28, "Input",ExpressionUUID->"cfafe2ca-cc20-46ad-a48d-73d4c216b204"],
Cell[123111, 2712, 2182, 37, 75, "Output",ExpressionUUID->"0ce5365a-f7c2-4df8-b75f-1a71504f2b15"]
}, Open  ]],
Cell[125308, 2752, 653, 11, 48, "Input",ExpressionUUID->"de66192c-f290-4e8d-8491-c5e5a08e2d31"],
Cell[CellGroupData[{
Cell[125986, 2767, 1038, 25, 28, "Input",ExpressionUUID->"15b8939e-70ba-416a-ae4e-76062195501b"],
Cell[127027, 2794, 3566, 76, 76, "Output",ExpressionUUID->"d4b055a5-a6fd-4919-9cb1-197a075195f3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130630, 2875, 485, 11, 28, "Input",ExpressionUUID->"32a6393d-2c33-40f9-ad2a-d37aa74c8a2b"],
Cell[131118, 2888, 2200, 42, 64, "Output",ExpressionUUID->"7703da4a-7a18-4d47-a4c7-ac777f6dd2ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133355, 2935, 480, 11, 28, "Input",ExpressionUUID->"3a3ad6e0-9a2e-4b62-8e76-61600a85652f"],
Cell[133838, 2948, 6823, 196, 192, "Output",ExpressionUUID->"5577ffed-e1ab-478f-971e-18b6e5e16055"]
}, Open  ]],
Cell[140676, 3147, 513, 10, 48, "Input",ExpressionUUID->"5cc86324-cf8c-4948-bce2-5fcc0cf876fa"],
Cell[CellGroupData[{
Cell[141214, 3161, 1536, 32, 28, "Input",ExpressionUUID->"c86fc472-a6d5-4514-a5d5-b7b58a78e8e6"],
Cell[142753, 3195, 2999, 65, 68, "Output",ExpressionUUID->"19f8cfc2-2022-47ff-a79f-6b97f90f2dfa"]
}, Open  ]],
Cell[145767, 3263, 331, 10, 6, "Text",ExpressionUUID->"21912e6c-90c9-4317-8256-db4855dd1f62"],
Cell[146101, 3275, 228, 5, 28, "Input",ExpressionUUID->"7583b3e0-2c81-4ecd-a845-b0ad1e059978"],
Cell[146332, 3282, 488, 8, 28, "Input",ExpressionUUID->"01c708da-8427-4c9b-868a-938ec40b7b90"],
Cell[146823, 3292, 213, 4, 28, "Input",ExpressionUUID->"b7ef1a37-c0a3-4549-8241-f284d33b02f5"],
Cell[147039, 3298, 366, 7, 28, "Input",ExpressionUUID->"1e2792dc-ba94-4744-94d1-76fb46e663fe"],
Cell[147408, 3307, 318, 6, 28, "Input",ExpressionUUID->"461d1260-5a78-41bb-87ac-039c528b410f"],
Cell[147729, 3315, 324, 6, 28, "Input",ExpressionUUID->"0d0b4a7b-44c4-4389-ad77-25bb15d74ffd"],
Cell[148056, 3323, 218, 4, 28, "Input",ExpressionUUID->"3493e551-5fab-468b-8af3-8f7e810c1341"],
Cell[148277, 3329, 793, 13, 28, "Input",ExpressionUUID->"a78bd4bd-27b5-415c-b2ee-13cf67936322"],
Cell[149073, 3344, 331, 10, 6, "Text",ExpressionUUID->"6836c360-b0b7-4110-b370-4c80aff7593c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149441, 3359, 215, 4, 53, "Subsection",ExpressionUUID->"668c9001-c7e7-43be-bd59-c5b90a4ecb5e"],
Cell[149659, 3365, 256, 4, 28, "Input",ExpressionUUID->"43227d07-bf61-4811-87ef-cab03b6f04f7"],
Cell[CellGroupData[{
Cell[149940, 3373, 679, 13, 28, "Input",ExpressionUUID->"a5710ea0-1e57-46da-b862-b040a3142d58"],
Cell[150622, 3388, 10191, 180, 228, "Output",ExpressionUUID->"4ef8abf4-1bc2-4d82-b5f8-00bc382a51f3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160850, 3573, 617, 14, 28, "Input",ExpressionUUID->"0bce3b50-1a13-4f45-926e-7c1f23eb8ae5"],
Cell[161470, 3589, 2472, 33, 32, "Output",ExpressionUUID->"d511a060-f57a-422f-972f-4f21e0391f7e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163979, 3627, 853, 21, 28, "Input",ExpressionUUID->"ab5007d5-266e-46e6-95eb-64cc21ca96ee"],
Cell[164835, 3650, 2174, 30, 32, "Output",ExpressionUUID->"a6faf27f-ca02-4d9e-a8f9-56939689dc88"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167046, 3685, 1338, 27, 28, "Input",ExpressionUUID->"45bc39ba-babb-40aa-a9f6-395ce1543f38"],
Cell[168387, 3714, 7860, 108, 32, "Output",ExpressionUUID->"95e5a59d-ba40-4ba8-b462-75ff5d0dcd6d"]
}, Open  ]],
Cell[176262, 3825, 253, 4, 28, "Input",ExpressionUUID->"79c58c99-c38a-41b1-ad5a-9e2720bf16c2"],
Cell[CellGroupData[{
Cell[176540, 3833, 418, 9, 28, "Input",ExpressionUUID->"881ff535-16e8-4eef-bfae-1d1cd3e8965d"],
Cell[176961, 3844, 6844, 125, 230, "Output",ExpressionUUID->"11c4baf6-3a24-4408-95e8-1027d2f67498"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183842, 3974, 494, 12, 28, "Input",ExpressionUUID->"5bd2ec7e-85b2-489c-98c0-61c7b22aef91"],
Cell[184339, 3988, 2440, 34, 32, "Output",ExpressionUUID->"035b6fb8-6aeb-400f-b317-a6d087283771"]
}, Open  ]],
Cell[186794, 4025, 1783, 44, 200, "Input",ExpressionUUID->"83a89e59-4d22-4934-aa1e-18dc8dde3300"],
Cell[CellGroupData[{
Cell[188602, 4073, 280, 5, 28, "Input",ExpressionUUID->"8484ff1c-b261-4b58-b8d3-4513c7c85d8c"],
Cell[188885, 4080, 10045, 137, 32, "Output",ExpressionUUID->"8e7038e0-b589-482c-9f06-5e6d05dc5d50"]
}, Open  ]],
Cell[CellGroupData[{
Cell[198967, 4222, 199, 3, 28, "Input",ExpressionUUID->"6adeddfd-12d1-4cbb-8208-95a4d2593379"],
Cell[199169, 4227, 2585, 36, 32, "Output",ExpressionUUID->"733eb4f1-6fbb-4254-a288-a7c360f1ea7d"]
}, Open  ]],
Cell[201769, 4266, 462, 10, 28, "Input",ExpressionUUID->"9bd4c700-cbfa-41be-bc3a-42ab7b6f5eaa"],
Cell[202234, 4278, 2301, 54, 219, "Input",ExpressionUUID->"580ca3fd-a16b-4a37-b1d7-8239482c0bb2"],
Cell[204538, 4334, 834, 15, 28, "Input",ExpressionUUID->"b246f379-5f4e-4ed9-aafd-fdfcb8957a7e"],
Cell[CellGroupData[{
Cell[205397, 4353, 431, 7, 28, "Input",ExpressionUUID->"8dddcfe9-a146-4992-a26b-0acfeeee6b40"],
Cell[205831, 4362, 2229, 31, 32, "Output",ExpressionUUID->"9f11101f-bd26-4e5a-b77d-e8a8e17270c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208097, 4398, 481, 8, 28, "Input",ExpressionUUID->"c4926def-00d1-4cd4-9768-aace8df2f80e"],
Cell[208581, 4408, 2449, 33, 32, "Output",ExpressionUUID->"569e39bf-87c4-4538-bd39-e3a2a209816c"]
}, Open  ]],
Cell[211045, 4444, 689, 14, 48, "Input",ExpressionUUID->"a4405d04-e829-49c2-ab2c-8c6e27b73e25"],
Cell[CellGroupData[{
Cell[211759, 4462, 937, 19, 28, "Input",ExpressionUUID->"e8beb703-9efc-4f1f-8ac1-9f794719428c"],
Cell[212699, 4483, 3569, 52, 110, "Message",ExpressionUUID->"89a9a62a-dcdc-401b-8819-bb65f36c48ec"],
Cell[216271, 4537, 983, 13, 32, "Output",ExpressionUUID->"f60b037f-40ab-4fe4-9db3-d853aaf18671"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217291, 4555, 276, 5, 28, "Input",ExpressionUUID->"c75201b3-d508-4fb1-9d4a-55e62bc8e034"],
Cell[217570, 4562, 427, 6, 32, "Output",ExpressionUUID->"a819c99a-e70b-4614-b298-b09787719b68"]
}, Open  ]],
Cell[218012, 4571, 331, 10, 6, "Text",ExpressionUUID->"8bc86548-7093-4c87-8260-3dfc1d6b6ef2"],
Cell[218346, 4583, 234, 5, 28, "Input",ExpressionUUID->"97537e7f-d1f6-4752-a6ee-c95f09f03ce3"],
Cell[218583, 4590, 212, 5, 28, "Input",ExpressionUUID->"06ea970b-f880-42ab-80e4-4693ac8f8494"],
Cell[218798, 4597, 212, 5, 28, "Input",ExpressionUUID->"c072888a-75c1-4b78-a319-e941eb6031b4"],
Cell[219013, 4604, 233, 5, 28, "Input",ExpressionUUID->"de9c0266-b8fc-40f7-98f4-dc9d9da958cf"],
Cell[219249, 4611, 216, 6, 28, "Input",ExpressionUUID->"55d5317f-3284-4e3c-9e18-6efa1ba93d3e"],
Cell[219468, 4619, 216, 6, 28, "Input",ExpressionUUID->"13397ca0-5cd3-400d-bcc2-668e859b7934"],
Cell[219687, 4627, 214, 6, 28, "Input",ExpressionUUID->"bd438da9-be70-4f83-a115-0a9485afc29b"],
Cell[219904, 4635, 217, 6, 28, "Input",ExpressionUUID->"cac7ffae-ae88-4a3f-8341-87c8ce717ff2"],
Cell[220124, 4643, 331, 10, 6, "Text",ExpressionUUID->"aadb543d-2888-4403-9d86-b5a302f258aa"],
Cell[220458, 4655, 642, 11, 28, "Input",ExpressionUUID->"08203f87-47df-4953-9b8d-71b5950d449c"],
Cell[221103, 4668, 267, 7, 28, "Input",ExpressionUUID->"9d29b2df-2ebe-4ac1-b811-6d5e5c42567e"],
Cell[CellGroupData[{
Cell[221395, 4679, 4226, 97, 238, "Input",ExpressionUUID->"6da1d2e7-d366-4f5e-ad3e-bc2900072359"],
Cell[225624, 4778, 904, 20, 41, "Message",ExpressionUUID->"76deb7c0-e7d3-46c1-956d-4f89a07bc6a0"],
Cell[226531, 4800, 1008, 21, 39, "Message",ExpressionUUID->"e8d22eda-a79d-49f4-8696-53302e0c0400"],
Cell[227542, 4823, 2412, 39, 110, "Message",ExpressionUUID->"31fe6349-add2-4c22-b9bd-f3f6b255df2a"],
Cell[229957, 4864, 904, 20, 41, "Message",ExpressionUUID->"2e51b2dd-b37d-4064-8998-145bd0335b25"],
Cell[230864, 4886, 1008, 21, 39, "Message",ExpressionUUID->"ec3c18a7-4a55-4f4a-b248-93b2ce02b8a0"],
Cell[231875, 4909, 2412, 39, 110, "Message",ExpressionUUID->"62f844b7-74c2-48ae-b6b0-38c4145369c3"],
Cell[234290, 4950, 904, 20, 41, "Message",ExpressionUUID->"2625a9da-1823-4468-8a41-bec1a7eae75c"],
Cell[235197, 4972, 953, 20, 21, "Message",ExpressionUUID->"0e7bc7bb-fd32-41c4-91d0-b690837a9ea9"],
Cell[236153, 4994, 1009, 21, 39, "Message",ExpressionUUID->"44862ae5-70e5-4333-bc4a-e6b072ab454c"],
Cell[237165, 5017, 960, 20, 21, "Message",ExpressionUUID->"f1705451-c966-48ad-9d1c-b2095aeab7b4"],
Cell[238128, 5039, 2413, 39, 110, "Message",ExpressionUUID->"7c941261-5c6f-4d9b-a8d2-f487c2cd9295"],
Cell[240544, 5080, 960, 20, 21, "Message",ExpressionUUID->"c503d56b-fe82-449d-88b6-3c957c0fddef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[241541, 5105, 4477, 101, 238, "Input",ExpressionUUID->"b6eff801-0ebb-43fc-87da-e54b35cf8415"],
Cell[246021, 5208, 1074, 19, 39, "Message",ExpressionUUID->"573b58f1-e357-492a-82a8-62055ee4dfe1"],
Cell[247098, 5229, 1076, 19, 39, "Message",ExpressionUUID->"c05fd1ea-5dbb-4d0a-8f25-d7a138a8a727"],
Cell[248177, 5250, 2529, 38, 110, "Message",ExpressionUUID->"5883806c-ef97-426c-8478-32369cb0a149"],
Cell[250709, 5290, 1076, 19, 39, "Message",ExpressionUUID->"16f56f9d-2ebc-4df3-956c-02921671126e"],
Cell[251788, 5311, 1073, 19, 21, "Message",ExpressionUUID->"9b1bf4fa-c3ac-4794-ba67-d1f6e210ef67"],
Cell[252864, 5332, 2546, 39, 110, "Message",ExpressionUUID->"9c59d929-b782-460d-a78f-bb29edfb9282"],
Cell[255413, 5373, 2531, 38, 110, "Message",ExpressionUUID->"3937e118-2067-4a53-a22e-6d2447cfd9e3"],
Cell[257947, 5413, 1079, 19, 21, "Message",ExpressionUUID->"3da86a31-b04a-4005-a08c-27e79c661f7e"],
Cell[259029, 5434, 1318, 23, 40, "Message",ExpressionUUID->"965a4e9c-9d5b-4983-b7f7-158d395b60e8"],
Cell[260350, 5459, 1447, 25, 58, "Message",ExpressionUUID->"7d87eb1b-0e74-48ee-8d2b-0e4d42477791"],
Cell[261800, 5486, 1318, 23, 40, "Message",ExpressionUUID->"28ead4d4-ba6f-48ae-9049-acce66aaf7f5"],
Cell[263121, 5511, 1449, 25, 58, "Message",ExpressionUUID->"d2630afd-d832-429c-85db-10962f8ff03e"],
Cell[264573, 5538, 1320, 23, 40, "Message",ExpressionUUID->"88e872d1-5588-431d-85ad-09be84b9833e"],
Cell[265896, 5563, 1084, 19, 21, "Message",ExpressionUUID->"0d6c5cb3-c179-44f7-ab61-324bdb478566"],
Cell[266983, 5584, 1449, 25, 58, "Message",ExpressionUUID->"94ace1f5-9add-4767-a0bc-6c51a4baf96c"],
Cell[268435, 5611, 1076, 19, 21, "Message",ExpressionUUID->"e5202040-64c8-4a39-8984-1325b2beeb78"]
}, Open  ]],
Cell[269526, 5633, 331, 10, 6, "Text",ExpressionUUID->"845356a4-37ad-489e-8f9e-02beabe4eff3"],
Cell[269860, 5645, 643, 11, 28, "Input",ExpressionUUID->"83506916-9887-42dd-91a3-cd6abcf440dc"],
Cell[270506, 5658, 505, 11, 28, "Input",ExpressionUUID->"e65fc47c-7055-4c7f-874b-b6ba593d472a"],
Cell[CellGroupData[{
Cell[271036, 5673, 4653, 104, 238, "Input",ExpressionUUID->"82c38937-952c-469a-bbf7-7c26e6f5437b"],
Cell[275692, 5779, 981, 17, 39, "Message",ExpressionUUID->"3ea50376-38a0-4f64-935c-e31ace583d9c"],
Cell[276676, 5798, 981, 17, 39, "Message",ExpressionUUID->"247ee112-c1ef-4f75-9195-86dbe684540f"],
Cell[277660, 5817, 2438, 36, 110, "Message",ExpressionUUID->"3914862c-7816-4ead-af48-dccf91a322db"],
Cell[280101, 5855, 981, 17, 39, "Message",ExpressionUUID->"f10fea6c-8bac-4d8b-90bc-36e016d8df3a"],
Cell[281085, 5874, 980, 17, 21, "Message",ExpressionUUID->"3a990e73-67ff-4634-93c4-0a489f743cd3"],
Cell[282068, 5893, 2453, 37, 110, "Message",ExpressionUUID->"f5dfdf14-7c11-48e1-a2a4-7ec52be2ba38"],
Cell[284524, 5932, 2436, 36, 110, "Message",ExpressionUUID->"e9cb8265-9047-472c-a0ee-6daf2284c86d"],
Cell[286963, 5970, 986, 17, 21, "Message",ExpressionUUID->"c7cfa798-1dd6-411b-8d77-386261233e36"]
}, Open  ]],
Cell[287964, 5990, 331, 10, 6, "Text",ExpressionUUID->"ceb348a0-fbd9-4ca8-a849-152247558631"],
Cell[288298, 6002, 643, 11, 28, "Input",ExpressionUUID->"a9113f10-de21-4884-a0bc-b4b803e7a9d2"],
Cell[288944, 6015, 453, 10, 28, "Input",ExpressionUUID->"bf465fec-4ba9-4e71-bb74-f860437ba318"],
Cell[CellGroupData[{
Cell[289422, 6029, 4602, 103, 238, "Input",ExpressionUUID->"ed7ca50d-801d-49da-b84e-2f32f638898a"],
Cell[294027, 6134, 960, 17, 39, "Message",ExpressionUUID->"8a7b8315-a01c-46a0-8a9e-fd8681dc50f7"],
Cell[294990, 6153, 960, 17, 39, "Message",ExpressionUUID->"c60883b4-bbc1-4881-8999-de880695e44c"],
Cell[295953, 6172, 2415, 36, 110, "Message",ExpressionUUID->"33244d84-b4ec-47ab-9313-3c2924012a1d"],
Cell[298371, 6210, 960, 17, 39, "Message",ExpressionUUID->"a00bd917-4f6a-4b7a-bc5f-b478cbc5fffa"],
Cell[299334, 6229, 959, 17, 21, "Message",ExpressionUUID->"654d6888-312f-4a32-99be-714aa8c1bd6f"],
Cell[300296, 6248, 2428, 37, 110, "Message",ExpressionUUID->"176d1ab3-fa10-46c6-8e8c-f4a37df723d7"],
Cell[302727, 6287, 2415, 36, 110, "Message",ExpressionUUID->"c378d6f8-9f2a-4650-8469-3142a85cf405"],
Cell[305145, 6325, 961, 17, 21, "Message",ExpressionUUID->"6086102a-0815-43c5-9ae5-1e4dac00fa5f"]
}, Open  ]],
Cell[306121, 6345, 331, 10, 6, "Text",ExpressionUUID->"c43975ef-3ac9-4328-a25e-ea2aff106784"],
Cell[CellGroupData[{
Cell[306477, 6359, 160, 3, 44, "Subsubsection",ExpressionUUID->"4023f591-bee5-402c-b2ab-ce1a3e3f2b6f"],
Cell[CellGroupData[{
Cell[306662, 6366, 157, 3, 28, "Input",ExpressionUUID->"43d84d76-980a-4f39-a969-84fc7c07f0b4"],
Cell[306822, 6371, 5711, 191, 265, "Output",ExpressionUUID->"c6a1d3f6-e20b-4418-bdb1-2e919ff887c3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[312570, 6567, 183, 3, 28, "Input",ExpressionUUID->"bbc81a5e-6b83-447a-a0fd-333d68e4d839"],
Cell[312756, 6572, 5669, 191, 229, "Output",ExpressionUUID->"25ead04e-ec65-4a45-9528-e43e9ced8408"]
}, Open  ]],
Cell[CellGroupData[{
Cell[318462, 6768, 181, 3, 28, "Input",ExpressionUUID->"90b0487b-51ab-4c62-aefb-9b73ad29fbfb"],
Cell[318646, 6773, 5644, 191, 229, "Output",ExpressionUUID->"6badbcaa-73c6-44a1-82b7-77ae4c3952ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[324327, 6969, 157, 3, 28, "Input",ExpressionUUID->"24618970-19fa-4e2e-b15c-e7bbf0deb260"],
Cell[324487, 6974, 9101, 315, 409, "Output",ExpressionUUID->"42ef7b32-164d-49e4-ac3e-a9f53ebee4ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[333625, 7294, 157, 3, 28, "Input",ExpressionUUID->"ca11628f-95a4-46f2-a543-c268e12d5477"],
Cell[333785, 7299, 8996, 315, 373, "Output",ExpressionUUID->"17fee9a8-2151-44e7-9012-482cdd49b282"]
}, Open  ]],
Cell[CellGroupData[{
Cell[342818, 7619, 157, 3, 28, "Input",ExpressionUUID->"438956fb-532b-4f50-9ea3-01754ec8d390"],
Cell[342978, 7624, 9000, 315, 373, "Output",ExpressionUUID->"58a309d5-c02a-4b06-ba69-8539a580cc1a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[352015, 7944, 114, 2, 28, "Input",ExpressionUUID->"fcda9759-37de-4468-a129-ae755a804ed7"],
Cell[352132, 7948, 4220, 90, 166, "Output",ExpressionUUID->"1cea2365-f6da-4846-8814-042c2bf70cad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[356389, 8043, 114, 2, 28, "Input",ExpressionUUID->"de0e9be7-d915-4c28-8628-c25c60512be4"],
Cell[356506, 8047, 6563, 139, 242, "Output",ExpressionUUID->"399749d0-172f-4f41-8253-7b926c5de6e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[363106, 8191, 2254, 41, 55, "Input",ExpressionUUID->"5f1d0342-4da5-43fd-acd8-6b49c7156e2f"],
Cell[365363, 8234, 3689, 81, 260, "Output",ExpressionUUID->"ec242b05-0f46-4edd-8e27-9d89b48ae9d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[369089, 8320, 1668, 33, 48, "Input",ExpressionUUID->"15891979-cf9d-4dc1-a9ef-3d9593ca3147"],
Cell[370760, 8355, 3920, 86, 246, "Output",ExpressionUUID->"55da3ea4-2355-4c3c-8be8-27286bc6a740"]
}, Open  ]],
Cell[CellGroupData[{
Cell[374717, 8446, 1516, 31, 48, "Input",ExpressionUUID->"d64122af-5ce6-49c3-8392-fcefd3ae944d"],
Cell[376236, 8479, 8438, 145, 251, "Output",ExpressionUUID->"830a0cb9-be88-421b-b9ed-c142c6bee516"]
}, Open  ]],
Cell[CellGroupData[{
Cell[384711, 8629, 1707, 34, 48, "Input",ExpressionUUID->"0cc7e501-17ef-4efc-964e-b615f4fd0387"],
Cell[386421, 8665, 7257, 128, 251, "Output",ExpressionUUID->"819cc2cb-8323-4042-8511-538e3f8b8d10"]
}, Open  ]],
Cell[393693, 8796, 544, 8, 81, "Text",ExpressionUUID->"0c52899c-4aa2-4861-8e32-c90fc11cfdff"]
}, Open  ]]
}, Open  ]]
}
]
*)


